On symmetries of peculiar modules; or, $\delta$-graded link Floer homology is mutation invariant

We investigate symmetry properties of peculiar modules, a Heegaard Floer invariant of 4-ended tangles which the author introduced in [arXiv:1712.05050]. In particular, we give an almost complete answer to the geography problem for components of peculiar modules of tangles. As a main application, we show that Conway mutation preserves the hat flavour of the relatively $\delta$-graded Heegaard Floer theory of links.

==> anc/BSFH1.2.4.m <==
(* ::Package:: *)

Print["This is BSFH.m, version 1.2.4, 
a tool for computing bordered sutured Heegaard Floer homology,
based on an algorithm due to Rumen Zarev,
written in Mathematica 10.3.1.0 for Linux x86 (64-bit). 
A manual for this Mathematica package (version 1.0) can be found in appendix D of

   C.B. Zibrowius, ",Style["On a Heegaard Floer theory for tangles", Italic],", PhD thesis (2016), Cambridge. 

For more background on bordered sutured Floer theory, see

   R. Zarev, ",Style["Bordered Floer homology for sutured manifolds", Italic],", arXiv: 0908.1106v2.

For questions, suggestions or comments, please email claudius.zibrowius","@","posteo.net. 

    Copyright (C) 2015-2019 Claudius Zibrowius

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>."
];


regionsInput::usage="Input Data: A table of regions of a nice Heegaard diagram. Each region corresponds to a row; its first entry is the region index; the remaining entries are the vertices of the region, ordered by boundary orientation, starting with a vertex which is the start of a segment of an \[Alpha]-curve/\[Alpha]-arc in the boundary of the region. Our convention are such that the boundary of a bigon with multiplicity 1 is oriented counter-clockwise. ";
alphacurvesInput::usage="Input Data: A table of \[Alpha]-curves in a nice Heegaard diagram. Each curve corresponds to a row; its first entry is the curve index; the second a list of all intersection points on this curve.";
alphaarcsInput::usage="Input Data: A table of \[Alpha]-arcs in a nice Heegaard diagram. Each arc corresponds to a row; its first entry is the arc index; the second a list of all intersection points on this arc. IMPORTANT: The rows need to be ordered by glueing surfaces. Those alpha arcs for S1 have lower index than those for S2, etc.!";
betacurvesInput::usage="Input Data: A table of \[Beta]-curves in a nice Heegaard diagram. Each curve corresponds to a row; its first entry is the curve index; the second a list of all intersection points on this curve.";
CancellationSortListInput::usage="Input Data: A table of pairs of intersection points that can be removed by finger-moves. Each row corresponds to such a pair, so it has two entries. The order of the intersection points is the same as for 'regionsInput', noting that there is a bigon connecting the two intersection points. Generators occupying these intersection points will later be cancelled along the differentials from these bigons, if possible, in the order specified in this list 'CSortListIn'.";
RelevantGeneratorGenerationQ::usage="RelevantGeneratorGenerationQ[v] takes a list of alpha curves as input and decides if it might be relevant in the sense that it should be used in the calculation of the bordered sutured Floer homology. This is a quick check used for speeding up the generator generation. USE WITH CARE! As default, set equal to True.";
RelevantGeneratorQ::usage="RelevantGeneratorQ[v] takes a generator and decides if if it is relevant in the sense that it should be used in the calculation of the bordered sutured Floer homology. For type A structures or bimodules, it can make sense to forget some generators in certain idempotents, but it should be used with care. As default, set equal to 'True'.";
SBoundaryInput::usage="Input Data: A list of arcs in the arc diagram corresponding to the first glueing surface. The entry for each arc is a (possibly empty) list of adjacent regions, ordered opposite to the boundary orientation. ";
ArcDiagramMatchingsInput::usage="Input Data: A list of \[Alpha]-arcs parametrizing the first glueing surface, ordered by their indices. The entry for each \[Alpha]-arc is the pair of its endpoints. The index of each endpoint is determined by the order of arcs in 'SBoundaryInput'.";
TypeS::usage="Input Data: TypeS takes one of two values, namely 'TypeA' or 'TypeD', depending on whether we want to compute a type A or type D structure.";


Step0Preparation:=Module[{},
(* Input for glueing surfaces *)
Bpre1=regionsInput.({
 {1, 0, 0, 0, 0},
 {0, 1, 0, 0, 0},
 {0, 0, 0, 1, 0},
 {0, 0, 1, 0, 0},
 {0, 0, 0, 0, 1}
});
Bindpre1=Table[{i,Count[Bpre1[[i]],\[Placeholder]]},{i,1,NR}];
Bpre2X=Bpre1[[All,2;;3]];
Bpre3X=DeleteCases[Bpre2X,v_/;v==\[Placeholder],2];
Bpre2Y=Bpre1[[All,4;;5]];
Bpre3Y=DeleteCases[Bpre2Y,v_/;v==\[Placeholder],2];
Bpre4=Flatten[Table[Join[Table[{i,Bpre3X[[i,ii]]}->1,{ii,1,Length[Bpre3X[[i]]]}],Table[{i,Bpre3Y[[i,ii]]}->-1,{ii,1,Length[Bpre3Y[[i]]]}]],{i,1,NR}]];
(* B: ith row=vertices of the ith region, ith column=regions adjacent to the ith intersection point *)
B=SparseArray[Bpre4,{NR,NI},0];
AbsB=Abs[B];
Bind=Bindpre1[[All,2]];
(* Feedback *)
Print["CHECK THE FOLLOWING FEEDBACK CAREFULLY! "]
Print["#{number of \[Alpha]-type surface components}=",NSAlpha];
Print["#{number of \[Beta]-type surface components}=",NSBeta];
Print["#{regions}=",NR];
Print["#{intersection points}=",NI];
(*Print[MatrixForm[Join[Transpose[Bpre1/.{\[Placeholder]->""}],{ConstantArray["--",NR]},Transpose[Bindpre1/.{0->""}]]]];
Print[MatrixForm[{Table[i,{i,1,NI}],Table[1,{i,1,NR}].B }]];
*)
Print[" 0 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,0]]];
Print["+1 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,1]]];
Print["-1 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,-1]]];
Print["+2 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,2]]];
Print["-2 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,-2]]];
Print["bigon regions = ",Flatten[Position[Bind,2]]];
(* returns the index of the curve/arc occupied by vertex v *)
WhichAlphaQ[v_]:=WhichAlphaQ[v]=If[v==0,0,Position[alphas,v][[1,1]]];
WhichBetaQ[v_]:=WhichBetaQ[v]=If[v==0,0,Position[betas,v][[1,1]]];
(* Preparation *)
alphacurves=alphacurvesInput[[All,2]];
alphaarcs=alphaarcsInput[[All,2]];
alphas=Join[alphaarcs,alphacurves];
betacurves=betacurvesInput[[All,2]];
betaarcs=betaarcsInput[[All,2]];
betas=Join[Join[{0},#]&/@betaarcs,betacurves];
(* we add an intersection point 0 to every betaarc, so a generator (in its human readable form) has entry 0 if the betacurve is unoccupied*)
betasLookForWrongInputData=Join[betaarcs,betacurves];
NAC=Length[alphacurves];
NAA=Length[alphaarcs];
NBC=Length[betacurves];
NBA=Length[betaarcs];
NS=NSAlpha+NSBeta;
NA=NAC+NAA;
NB=NBC+NBA;
(* AlphaBeta type functions *)
PositionOfAlphaS=Flatten[Position[TypeAB,TypeAlpha]];
PositionOfBetaS=Flatten[Position[TypeAB,TypeBeta]];
PositionOfSUpToNotIncluding[s_]:=If[TypeAB[[s]]===TypeAlpha,Intersection[Range[s-1],PositionOfAlphaS],Intersection[Range[s-1],PositionOfBetaS]];
Noba=NBC+Total[NSoa[[PositionOfBetaS]]];
(* feedback *)
Print[If[DuplicateFreeQ[Flatten[CancellationSortListInput]],"No multiple cancellation. Good! ","ERROR: multiple cancellation. Bad! Check your input 'CancellationSortListInput'."]];
Print["Intersection points whose cancellation will be attempted last: ",DeleteCases[Range[1,NI],v_/;MemberQ[Flatten[CancellationSortListInput],v]]];
Print[If[MemberQ[Table[DuplicateFreeQ[WhichAlphaQ/@CancellationSortListInput[[i]]],{i,1,Length[CancellationSortListInput]}],True]==False,"Cancelling pairs belong to same \[Alpha]s. Good!","ERROR: Cancelling pairs belong to DIFFERENT \[Alpha]s. Bad!"]];
Print[If[MemberQ[Table[DuplicateFreeQ[WhichBetaQ/@CancellationSortListInput[[i]]],{i,1,Length[CancellationSortListInput]}],True]==False,"Cancelling pairs belong to same \[Beta]s. Good!","ERROR: Cancelling pairs belong to DIFFERENT \[Beta]s. Bad!"]];
Print[If[Sort[Flatten[alphas]]==Range[1,NI],"All intersection points lie on exactly one \[Alpha]-curve. Good!","ERROR: Some intersection points lie on multiple \[Alpha]-curves and/or none. BAD!"]];
Print[If[Sort[Flatten[betasLookForWrongInputData]]==Range[1,NI],"All intersection points lie on exactly one \[Beta]-curve. Good!","ERROR: Some intersection points lie on multiple \[Beta]-curves and/or none. BAD!"]];
Print["NAC=#{\[Alpha]-circles}=",NAC];
Print["NAA=#{\[Alpha]-arcs}=",NAA];
Print["NA=#{\[Alpha]-curves}=",NA];
Print["NBC=#{\[Beta]-circles}=",NBC];
Print["NBA=#{\[Beta]-arcs}=",NBA];
Print["NB=#{\[Beta]-curves}=",NB];
Print["Noba=#{occupied \[Beta]-curves}=",Noba];
(* Prepare generation of generators *)
AtMostOneOnEachAlpha[v_]:=DuplicateFreeQ[v,WhichAlphaQ[#1]==WhichAlphaQ[#2]&];
AtMostOneOnEachBeta[v_]:=DuplicateFreeQ[v,WhichBetaQ[#1]==WhichBetaQ[#2]&];
NumberOfAlphaCurvesCorrect[v_]:=Length[Cases[v,vv_/;MemberQ[Flatten[alphacurves],vv]]]==NAC;
NumberOfBetaCurvesCorrect[v_]:=Length[Cases[v,vv_/;MemberQ[Flatten[betacurves],vv]]]==NBC;
SBoundary=MapIndexed[If[(TypeS[[#2[[1]]]]===TypeD&&TypeAB[[#2[[1]]]]===TypeAlpha)||(TypeS[[#2[[1]]]]===TypeA&&TypeAB[[#2[[1]]]]===TypeBeta),#1, Reverse[#1,{1,2}]]&,SBoundaryInput];


(* (TypeS[[#2[[1]]]]===TypeD&&TypeAB[[#2[[1]]]]===TypeAlpha)||(TypeS[[#2[[1]]]]===TypeA&&TypeAB[[#2[[1]]]]===TypeBeta) *)
ArcDiagramMatchings=MapIndexed[If[(TypeS[[#2[[1]]]]===TypeD&&TypeAB[[#2[[1]]]]===TypeAlpha)||(TypeS[[#2[[1]]]]===TypeA&&TypeAB[[#2[[1]]]]===TypeBeta),#1,Function[{c},2*Length[#1]+1-Reverse[c]]/@#1]&,ArcDiagramMatchingsInput];
SBoundaryInput::usage="Input data for algebra: List of regions for each line segment in arc diagram for S, ordered from bottom to top. For computing a type A structure, this ordering is reversed automatically for SBoundary.";
ArcDiagramMatchingsInput::usage="list of pairs of endpoints of alpha arcs for S1, ordered by indices of alpha arcs. Pairs are ordered by indices of endpoints. Note that indices of alpha arcs of the S1 must be strictly smaller than those of S2. For computing a type A structure, the endpoint indices are automatically inverted for ArcDiagram1Matchings. This is opposite to Zarevs conventions.";
(* Auxilliary function which maps a level of the arc diagram to the index of the alpha arc *)
SListLevelToArcIndex=MapIndexed[SortBy[Flatten[Table[{{#1[[i,1]],i+Total[Length/@ArcDiagramMatchings[[PositionOfSUpToNotIncluding[#2[[1]]]]]]},{#1[[i,2]],i+Total[Length/@ArcDiagramMatchings[[PositionOfSUpToNotIncluding[#2[[1]]]]]]}},{i,1,Length[#1]}],1],Function[{c},c[[1]]]][[All,2]]&,ArcDiagramMatchings];
SLevelToArcIndex[s_,v_]:=SListLevelToArcIndex[[s,v]];
DBoundaryRegionsS=Function[{s},Flatten[SBoundary[[s]]]]/@Range[NS];
DBoundaryRegions=Flatten/@SBoundary;
DBoundaryNeighbourPairs=Join@@Map[Flatten[Function[{c},Table[{Part[c,i],Part[c,i+1]},{i,1,Length[c]-1}]]/@DeleteCases[#,{}],1]&,SBoundary];
(*  *)
NE=Length[Flatten[#]]&/@ArcDiagramMatchings;
NE1=NE+1;
NE2=NE+2;
NoMS=MapIndexed[If[TypeS[[#2[[1]]]]===TypeD,NE[[#2[[1]]]]/2-#1,#1]&,NSoa];
NNE1=NE-NoMS;
SAlwaysMovingArcs=Map[If[TypeS[[#]]===TypeD,SNeverOccupiedArcs[[#]],SAlwaysOccupiedArcs[[#]]]&,Range[NS]];
SPotMovingArcs=SPotentiallyOccupiedArcs;
SNeverMovingArcs=Map[If[TypeS[[#]]===TypeA,SNeverOccupiedArcs[[#]],SAlwaysOccupiedArcs[[#]]]&,Range[NS]];

(* check *)
If[Sort[Join[Join@@SAlwaysOccupiedArcs[[PositionOfAlphaS]],Join@@SPotentiallyOccupiedArcs[[PositionOfAlphaS]],Join@@SNeverOccupiedArcs[[PositionOfAlphaS]]]]=!=Range[1,NAA],Print["Something is wrong! Check your input of \[Alpha]-arcs."]];
If[Sort[Join[Join@@SAlwaysOccupiedArcs[[PositionOfBetaS]],Join@@SPotentiallyOccupiedArcs[[PositionOfBetaS]],Join@@SNeverOccupiedArcs[[PositionOfBetaS]]]]=!=Range[1,NBA],Print["Something is wrong! Check your input of \[Beta]-arcs."]];
For[s=1,s<=NS,s++,
Print["Surface ",s," (",TypeS[[s]],"): #occupied ",If[TypeAB[[s]]===TypeAlpha,"\[Alpha]","\[Beta]"],"-arcs = ",NSoa[[s]],", #moving strands = ",NoMS[[s]]];
];
If[AllTrue[Length/@{SBoundaryInput,TypeS,ArcDiagramMatchingsInput,SAlwaysOccupiedArcs,SPotentiallyOccupiedArcs,SNeverOccupiedArcs,NSoa},#==NS&],Print["There are ",NS," glueing surfaces."],Print["ERROR! I am expecting ",NS," glueing surfaces, but some input data is wrong!"]];
];


Step1x1Algebra:=Module[{},
(* Definition of strands algebra.
(We define the glueing algebra by implementing the bigger strands algebra first and then constructing a basis for the glueing algebra from this. )

A single moving strands algebra element is a vector:

			v={Subscript[v, 1],...,Subscript[v, n],n+1,inv}.

Here, n is the number of levels in the arc diagram,  Subscript[v, i] is the endpoint of an active (=moving, but possibly constant) strand starting at i or (n+1) if no active strand starts at i, and inv is the number of inversions in this element. So the last two entries are actually superfluous, but they simplify the definition of composition  for this strands algebra.
*)
SReebpre1[s_,z__]:=ReplacePart[ConstantArray[NE1[[s]],NE1[[s]]],Table[{z}[[Floor[2i-1]]]->{z}[[2i]],{i,1,Length[{z}]/2}]];
(* Select possible ends for completions *)
SReebpre2[s_,z__]:=DeleteCases[ArcDiagramMatchings[[s]],v_/;Or@@Table[MemberQ[v,{z}[[i]]],{i,1,Length[{z}]}]];
SReebpre3[s_,v_,z__]:=Flatten[Map[Tuples,Subsets[v,{NoMS[[s]]-Length[{z}]/2}],1],1];
(* Do all completions *)
SReebpre4[s_,z__]:=ReplacePart[SReebpre1[s,z],#]&/@(Thread[#->#]&/@SReebpre3[s,SReebpre2[s,z],z]);
(* inversions *)
SInv[s_,v_]:=Cases[Subsets[DeleteCases[Drop[v,-2],elem_/;elem==NE1[[s]]],{2}],elem_/;elem[[1]]>elem[[2]]];
(* number of inversions *) 
SNInv[s_,v_]:=Count[Subsets[DeleteCases[Drop[v,-2],elem_/;elem==NE1[[s]]],{2}],elem_/;elem[[1]]>elem[[2]]];
(* Add last coordinate that records the number of inversions *)
SReeb::usage="SReeb[s,__] computes an element of the strands algebra corresponding to the surface with index s, defined by a sequence of starting and ending idempotents in the order start,end,start,...,end. Note that internal indices are used for the levels of the strands algebras, ie for typeA/\[Alpha]- and typeD/\[Beta]-surface components, the indices are reversed.";
SReeb[s_,z__]:=Table[Join[SReebpre4[s,z][[i]],{SNInv[s,SReebpre4[s,z][[i]]]}],{i,1,Length[SReebpre3[s,SReebpre2[s,z],z]]}];
(* Turn a single moving strands algebra element into list of active strands *)
SActiveStrands[s_,v_]:=DeleteCases[Transpose[{Range[1,NE[[s]]],v[[1;;NE[[s]]]]}],elem_/;elem[[2]]==NE1[[s]]];
(* Turn a single moving strands algebra element into a human readable form *)
MorHSingle[s_,v_]:=If[v===1,Grid[{{1}}],Grid[Reverse[Table[If[SActiveStrands[s,v][[i,1]]==SActiveStrands[s,v][[i,2]],SActiveStrands[s,v][[i]],Map[Style[#,{Bold,Background->Yellow}]&,SActiveStrands[s,v][[i]]]],{i,1,NoMS[[s]]}]],Frame->True]];
(* Turn a moving strands algebra element into a human readable form *)
MorH[s_,v_]:=If[v==={},0,Total[MorHSingle[s,#]&/@v]];
(* List of idempotents, as lists of occupied alpha arcs *)
SIdempotentsArcs=Map[Function[{c},Sort[Join[SAlwaysMovingArcs[[#]],c]]]/@Subsets[SPotMovingArcs[[#]],{NoMS[[#]]-Length[SAlwaysMovingArcs[[#]]]}]&,Range[NS]];
(* numbers of idempotents for S12 and S2 separately *)
NSIdem=Length/@SIdempotentsArcs;
(* List of idempotents, as moving strands *)
SIdempotentsAlg=Function[{s},Sort/@Map[Function[{d},Flatten[(SReeb[s,##])&@@(Function[{c},Flatten[Transpose[{c,c}]]]@d)]],Tuples/@(ArcDiagramMatchings[[s,#]]&/@(SIdempotentsArcs[[s]]-(Total[NE[[PositionOfSUpToNotIncluding[s]]]]/2))),{2}]]/@Range[NS];
(* Find starting idempotent of a moving strands algebra element *)
SStartingIdem[s_,v_]:=If[MemberQ[SIdempotentsArcs[[s]],#],Position[SIdempotentsArcs[[s]],#][[1,1]],0]&@Sort[SLevelToArcIndex[s,#]&/@SActiveStrands[s,v][[All,1]]];
(* Find ending idempotent of a moving strands algebra element *)
SEndingIdem[s_,v_]:=If[MemberQ[SIdempotentsArcs[[s]],#],Position[SIdempotentsArcs[[s]],#][[1,1]],0]&@Sort[SLevelToArcIndex[s,#]&/@SActiveStrands[s,v][[All,2]]];
(* feedback *)
For[s=1,s<=NS,s++,
Print["Idempotents for S",s," (moving ",If[TypeAB[[s]]===TypeAlpha,"\[Alpha]-","\[Beta]-"],"arcs in strands diagram):\n ",MatrixForm[Transpose[Table[{i,SIdempotentsArcs[[s,i]]},{i,1,Length[SIdempotentsArcs[[s]]]}]]]];
];
(* Definition of differential on strands algebra *)
(* Find starting points of a given inversion (inversion=output of S1Inv) *)
PosOfInv[v_,inversion_]:=FirstPosition[v,#][[1]]&/@inversion;
(* resolve a single inversion *)
SDifferentialSingleInSingleOut[s_,v_,inversion_]:=v+Normal[SparseArray[{#[[1]]->inversion[[2]]-inversion[[1]],#[[2]]->inversion[[1]]-inversion[[2]],NE2[[s]]->-1},NE2[[s]],0]]&@PosOfInv[v,inversion];
(* differential on single moving strands algebra element; but only keep those for which the number of inversions goes down by exactly one! *)
SdifferentialSingle[s_,v_]:=Cases[SDifferentialSingleInSingleOut[s,v,#]&/@SInv[s,v],e_/;SNInv[s,e]===e[[-1]]];
(* differential on strands algebra *)
Sdifferential[s_,v_]:=Join@@(SdifferentialSingle[s,#]&/@v);
(* Feedback function to calculate differential of moving strands *)
MorHDifferentialSingle[s_,v_]:=Print["d(",MorHSingle[s,v],") = ",MorH[s,SdifferentialSingle[s,v]]];
(* Definition of composition in strands algebra *)
SAlgCompSinglePre[s_,v2_,v1_]:=Join[Table[v2[[v1[[i]]]],{i,1,NE[[s]]}],{NE1[[s]],v1[[NE2[[s]]]]+v2[[NE2[[s]]]]}];
SClean1[s_,v_]:=If[SNInv[s,v]==v[[NE2[[s]]]],v,0];
SClean2[s_,v_]:=If[Count[Drop[v,-2],NE1[[s]]]==NNE1[[s]],SClean1[s,v],0];
(* Composition for single moving strands algebra elements *)
SAlgCompSingle[s_,v2_,v1_]:=If[v1===1,v2,If[v2===1, v1,SClean2[s,SAlgCompSinglePre[s,v2,v1]]]];
(* Composition for each algebra separately; read from  *)
SAlgComp[s_,b2_,b1_]:=If[b1==={},{},If[b2==={},{},DeleteCases[SAlgCompSingle[s,##]&@@@Tuples[{b2,b1}],v_/;v===0]]];
(* Feedback function for algebra composition *)
MorHAlgComp[s_,b2_,b1_]:=Print["in S",s,": ",MorH[s,b2],"\[SmallCircle]",MorH[s,b1],"=",MorH[s,SAlgComp[s,b2,b1]]];
MorHAlgComp::usage="MorHAlgComp[s,b2,b1] computes the composition b2.b1 of two algebra elements b1 and b2 for the algebra corresponding to the surface with index s. Composition should be read from right to left.";
];


Step1x2Algebra:=Module[{},
For[s=1,s<=NS,s++,Print["S",s,": Idempotents (occupied ",If[TypeAB[[s]]===TypeAlpha,"\[Alpha]-","\[Beta]-"],"arcs) and their names (from 'SIdemNames[[",s,"]]'):\n ",{SIdempotentsArcs[[s]],SIdemNames[[s]]}//MatrixForm]];
(* Construction of basis for each algebra separately. 

The basic idea is the following.
- Consider all possible single moving strands.
- Take all possible combinations of these.
- Form completions of these (i.e. apply SReeb).
- multiply these by idempotents and remove all zero algebra elements.
- Take union with idempotents; this is the basis.

*)
(* algebra elements corresponding to boundary regions *)
(* Note the instructions for DBoundary *)
SArcNumbering[s_,i_,ii_]:=ii+i-1+Sum[Length[SBoundary[[s,iii]]],{iii,1,i-1}];
(* Calculate all possible single moving strands. *)
SBasicArcs=Flatten[Table[Table[Table[{SArcNumbering[#,i,ii],SArcNumbering[#,i,ii]+iii},{iii,1,Length[SBoundary[[#,i]]]+1-ii}],{ii,1,Length[SBoundary[[#,i]]]}],{i,1,Length[SBoundary[[#]]]}],2]&/@Range[NS];
(* Prep for next step *)
SNotStartingAtSame[s_,list_]:=DuplicateFreeQ[list[[All,1]],SLevelToArcIndex[s,#1]==SLevelToArcIndex[s,#2]&];
SNotEndingAtSame[s_,list_]:=DuplicateFreeQ[list[[All,2]],SLevelToArcIndex[s,#1]==SLevelToArcIndex[s,#2]&];
SRinseMovingStrands[s_,list_,element_]:=Join[list,Select[Map[Append[# ,element]&,list],(SNotStartingAtSame[s,#]&&SNotEndingAtSame[s,#])&]];
(* Take all possible combinations of single moving strands *)
SBasicMovingStrands=Map[Function[{s},Select[Flatten/@Drop[Fold[SRinseMovingStrands[s,##]&,{{}},SBasicArcs[[s]]],1],Function[{c},Length[c]<=2*NoMS[[s]]]]],Range[NS]];
(* Apply S1Reeb to all basic moving strands, i.e. form all completions  *)
SBasicMovingStrandsSReeregionsInput=Function[{s},Parallelize[Apply[SReeb[s,##]&,SBasicMovingStrands[[s]],2]]]/@Range[NS];
(* delete those basic algebra moving strands that belong to wrong idempotents *)
SBasicMovingStrandsSReebPre1=Function[{s},DeleteCases[Select[#,Function[{c},SStartingIdem[s,c]!=0&&SEndingIdem[s,c]!=0]]&/@SBasicMovingStrandsSReeregionsInput[[s]],v_/;v==={}]]/@Range[NS];
(* Auxilliary functions for next step *)
SPreAndPostMultiplyWithIdempotents[s_,start_,alg_,end_]:=SAlgComp[s,SIdempotentsAlg[[s,end]],SAlgComp[s,alg,SIdempotentsAlg[[s,start]]]];
(* S1AlgebraTable[[end,start]] gives list of algebra elements going from idempotent with index start to idempotent with index end *)
SAlgebraTablePre=Function[{s},Parallelize[Table[Table[Sort[Sort/@DeleteCases[SPreAndPostMultiplyWithIdempotents[s,startingIdempotent,#,endingIdempotent]&/@SBasicMovingStrandsSReebPre1[[s]],v_/;v==={}]],{startingIdempotent, 1,Length[SIdempotentsArcs[[s]]]}],{endingIdempotent, 1,Length[SIdempotentsArcs[[s]]]}]]]/@Range[NS];
(* same as above, but only for idempotents *)
SIdemTable=Function[{s},Map[If[#==0,{},{SIdempotentsAlg[[s,#]]}]&,DiagonalMatrix[Range[1,Length[SIdempotentsAlg[[s]]]]],{2}]]/@Range[NS];
(* S1AlgebraTablePre and S1IdemTable combined *)
SAlgebraTable=Function[{s},Join[SIdemTable[[s]],SAlgebraTablePre[[s]],3]]/@Range[NS];
(* Feedback *)
For[s=1,s<=NS,s++,
Print["S",s,": number of algebra elements for each pair of idempotents = ",MatrixForm[Map[Length,SAlgebraTable[[s]],{2}]]];];
(* Bases for glueing algebras *)
SAlgebraBasis=Function[{s},Join[SIdempotentsAlg[[s]],Flatten[SAlgebraTablePre[[s]],2]]]/@Range[NS];
(* feedback *)
For[s=1,s<=NS,s++,Print["Sanity checks for algebra basis: ",If[DuplicateFreeQ[SAlgebraBasis[[s]]],"S"<>ToString[s]<>" ok","S"<>ToString[s]<>" ERROR!"]]];
(* same as S1AlgebraTable, but now, the algebra elements have been replaced by their indices in S1AlgebraBasis *)
SAlgebraTableInd=Function[{s},Map[Position[SAlgebraBasis[[s]],#][[1,1]]&,SAlgebraTable[[s]],{3}]]/@Range[NS];
SIdemForAlgIndStart[s_,v_]:=Position[SAlgebraTableInd[[s]],If[IntegerQ[v],v,First[v]]][[1,2]];
SIdemForAlgIndEnd[s_,v_]:=Position[SAlgebraTableInd[[s]],If[IntegerQ[v],v,Last[v]]][[1,1]];
SIdemForAlgIndStart::usage="SIdemForAlgIndStart[s,v] gives the starting idempotent of a basic algebra element in S1 or of a sequence of such elements.";
SIdemForAlgIndEnd::usage="SIdemForAlgIndStart[s,v] gives the ending idempotent of a basic algebra element in S1 or of a sequence of such elements.";
(* Feedback functions *)
SH[s_,algebraindex_]:=Print[MorH[s,SAlgebraBasis[[s,algebraindex]]]];
(* feedback *)
(*Print["S1AlgebraTableInd=",S1AlgebraTableInd//MatrixForm];
Print["S2AlgebraTableInd=",S2AlgebraTableInd//MatrixForm];*)
(* Multiplication table for S1 glueing algebra *)
SMultTable=Function[{s},Parallelize[Table[Table[If[#=!={},Position[SAlgebraBasis[[s]],Sort[#]][[1,1]],0]&@SAlgComp[s,SAlgebraBasis[[s,end]],SAlgebraBasis[[s,start]]],{start,1,Length[SAlgebraBasis[[s]]]}],{end,1,Length[SAlgebraBasis[[s]]]}]]]/@Range[NS];
(* Feedback *)
For[s=1,s<=NS,s++,Print["There",If[#==1," is one basis element "," are "<>ToString[#]<>" basis elements "]&@Length[SAlgebraBasis[[s]]] ,"in the algebra for S",s,". The multiplication table looks like this: ",ArrayPlot[SMultTable[[s]],ColorFunction->"Monochrome"]]];
(* S1DiffList[[i]]= list of basis elements whose sum is equal to the differential of the ith algebra basis element; an empty list means that the differential is 0. *)
SDiffList=Function[{s},Parallelize[Table[Select[If[Intersection[Sdifferential[s,SAlgebraBasis[[s,i]]],SAlgebraBasis[[s,#]]]=!={},#,0]&/@Range[1,Length[SAlgebraBasis[[s]]]],#!=0&],{i,1,Length[SAlgebraBasis[[s]]]}]]]/@Range[NS];
(* Doublecheck if computation was correct *)
For[s=1,s<=NS,s++,If[AllTrue[Range[1,Length[SDiffList[[s]]]],Sort[Join@@SAlgebraBasis[[s,SDiffList[[s,#]]]]]===Sort[Sdifferential[s,SAlgebraBasis[[s,#]]]]&],Print["Sanity check for the differential on S",s," algebra: ok."],Print["ERROR in computation of the differential on S",s,"!"]]];
(* Feedback *)
For[s=1,s<=NS,s++,Print["There",If[#==1," is one basis element "," are "<>ToString[#]<>" basis elements "]&@Count[SDiffList[[s]],v_/;v=!={}] ,"in the algebra for S",s," whose differential is non-vanishing."]];
];


SSubalgebraGensInput::usage="Matrix with each row corresponding to a generator of the subalgebra. Note that idempotents need not be included here, they are automatically added later. The columns correspond to the following
1) the Mathematica-nice name, which is a string, 
2) the TeX nice name, which is a string, 
3) starting idempotent, 
4) the moving strands of the algebra element and
5) the ending idempotent.
Note that the moving strand should use the same convention as in the input of the arc diagram. For type A/\[Alpha] and type D/\[Beta] computations, this is automatically reversed for S1SubalgebraGens. This is opposite to Zarev's conventions.";
Step1x3Algebra:=Module[{},
Print["Note: If this step produces an error message, double-check 'S1SubalgebraGensInput' and 'S2SubalgebraGensInput'.\n If some of the entries of the lists below are empty, you have probably only mixed up the starting/ending idempotents."];
SSubalgebraGens=Function[{s},If[(TypeS[[s]]===TypeD&&TypeAB[[s]]===TypeAlpha)||(TypeS[[s]]===TypeA&&TypeAB[[s]]===TypeBeta),SSubalgebraGensInput[[s]],MapAt[2*Length[ArcDiagramMatchings[[s]]]+1-Reverse[#]&, SSubalgebraGensInput[[s]],{{All,4}}]]]/@Range[NS];
(* find indices of algebra elements in algebra basis *)
SSubalgebraGensIndices= Function[{s},Join[Range[1,Length[SIdempotentsArcs[[s]]]],Apply[First[First[Position[SAlgebraBasis[[s]],Sort[SPreAndPostMultiplyWithIdempotents[s,#1,Function[SReeb[s,##]]@@#2,#3]]]]]&,SSubalgebraGens[[s,All,3;;5]],1]]]/@Range[NS];
(* feedback *)
For[s=1,s<=NS,s++,Print["S",s," algebra indices of the subalgebra generators = ",SSubalgebraGensIndices[[s]]]];
];


Step1x4Algebra:=Module[{},
(* S1firstGensubset is a list of pairs {algindex i, Subscript[v, i]}, where Subscript[v, i] is a list of indices of rows in S1SubalgebraGens, namely the list of subalgebra generators that  *)
SfirstGensubset=Function[{s},{SSubalgebraGensIndices[[s]],{#}&/@Join[ConstantArray[0,Length[SIdempotentsArcs[[s]]]],Range[1,Length[SSubalgebraGens[[s]]]]]}]/@Range[NS];
(* find all algebra elements that can be constructed by multiplying two algebra elements in gensubset  *)
TakeConvexHull[algebraMultTable_,gensubset_]:=Transpose[DeleteCases[DeleteDuplicatesBy[Flatten[Join[Map[{#}&,algebraMultTable[[gensubset[[1]],gensubset[[1]]]],{2}],Map[{#}&,Apply[Join,Tuples[{gensubset[[2]],{#}}]&/@gensubset[[2]],{2}],{2}],3],1],First],v_/;First[v]==0]];
(* Function for finding a basis of the subalgebra *)
SubalgebraBasis[algebraMultTable_,gensubset_]:=Module[{
gensubsetit=gensubset,
gensubsetprevit={{1},{{0}}}(* the first idempotent is always in the subalgebra  *)
},
While[Sort[First[gensubsetit]]!=Sort[First[gensubsetprevit]],
gensubsetprevit=gensubsetit;
gensubsetit=TakeConvexHull[algebraMultTable,gensubsetit]
];
Transpose[SortBy[Transpose[gensubsetit],First]]
];
(* Now find thise subbasis for each glueing algebra *)
SSubalgebraBasisPre=Function[{s},SubalgebraBasis[SMultTable[[s]],SfirstGensubset[[s]]]]/@Range[NS];
SSubalgebraBasis=Function[{s},SSubalgebraBasisPre[[s,1]]]/@Range[NS];
(* Replacement rules for turning indices (in algebra basis) of subalgebra elements into Mathematica-nice names *)
SRepRulesSubAlgebraNamesMathematica=Function[{s},Join[{0->""},(#->SSubalgebraGens[[s,#,1]] )&/@Range[1,Length[SSubalgebraGens[[s]]]]]]/@Range[NS];
(* Replacement rules for turning indices (in algebra basis) of subalgebra elements into TeX-nice names *)
SRepRulesSubAlgebraNamesTeX=Function[{s},Join[{0->""},(#->SSubalgebraGens[[s,#,2]] )&/@Range[1,Length[SSubalgebraGens[[s]]]]]]/@Range[NS];
(* lists of Mathematica nice names of subalgebra basis elements, ordered as in S1SubalgebraBasis *)
SSubalgebraMathematicaNames=Function[{s},Join[Subscript[\[Iota], #]&/@Range[1,Length[SIdempotentsArcs[[s]]]],Drop[StringJoin/@(SSubalgebraBasisPre[[s,2]]/.SRepRulesSubAlgebraNamesMathematica[[s]]),Length[SIdempotentsArcs[[s]]]]]]/@Range[NS];
(* lists of Mathematica nice names of subalgebra basis elements, ordered as in S1SubalgebraBasis *)
SSubalgebraTeXNames=Function[{s},Join[("\\iota_{"<>ToString[#]<>"}")&/@Range[1,Length[SIdempotentsArcs[[s]]]],Drop[StringJoin/@(SSubalgebraBasisPre[[s,2]]/.SRepRulesSubAlgebraNamesTeX[[s]]),Length[SIdempotentsArcs[[s]]]]]]/@Range[NS];
(* Replacement rules for labelling of arrows in Mathematica-nice names for subalgebra basis elements *)
SRepRuleLabels=Function[{s},Apply[#1->#2&,Transpose[{SSubalgebraBasis[[s]],SSubalgebraMathematicaNames[[s]]}],{1}]]/@Range[NS];
(* Convert an algebra element into human readable form by replacing those algebra basis elements in the subalgebra by letters *)
(*Old definition: AlgebraToLabels[alg_]:=Apply[{#1/.S1RepRuleLabels,#2/.S2RepRuleLabels}&,alg,{1}];*)
AlgebraToLabels[alg_]:=Function[{c},(c[[#]]/.SRepRuleLabels[[#]])&/@Range[NS]]/@alg;
(* List of all basic elements in subalgebra and their indices in S1AlgebraBasis *)
SSubalgebraExplained:=For[s=1,s<=NS,s++,Print["S",s,"Subalgebra=",Map[MatrixForm,Map[{##}&,ReleaseHold[ArrayReshape[HoldForm/@Transpose[{SSubalgebraBasis[[s]],SSubalgebraBasis[[s]]/.SRepRuleLabels[[s]]}],{Ceiling[Length[SSubalgebraBasis[[s]]]/10],Min[10,Length[SSubalgebraBasis[[s]]]]},{"",""}]],{3}],{2}]//MatrixForm]];
SSubalgebraExplained::usage="List of all basic elements in subalgebra and their indices in S1AlgebraBasis.";
SSubalgebraExplained
];


Step1x5Algebra:=Module[{},
(* For each type D domain, associate single moving strand.
Since type A domains are constructed by adding type D domains, each domains can be given a union of  moving strands. Then take completion, i.e. take S1Reeb of the moving strands. Then multiply with idempotents and find the resulting algebra element in the basis of all algebra elements. Associate to a domain the index of the algebra element 

An element in the glueing algebra is simply a list of indices of those basis elements whose sum is equal to the element. 
A label of an arrow from one generator to another is a list of elements of the form {a,b}, where a and b are basis elements of either the algebra or some tensor power of the algebra. In the former, it is a single index, in the latter, it is a list of indices. For example, {12,{5,19,2}} would be a typical value for {a,b} in a type DA structure. 

Note;
- An empty list as a label means that there is no arrow between the generators;
- "Identity morphisms" for type D structures are in fact idempotents, and we record them as such; Also, the Subscript[m, 1]-action for a type A side is recorded by idempotents. E.g. if 2 is an idempotent, an entry {12,2} in a labelling of an arrow in a type DA structure means that we pick up an algebra element 12 on the type D side if we go along that arrow.
*)

(* We want to compute modulo 2, so we need to make sure we acually do *)
Mod2[v_]:=Part[Select[Tally@v,OddQ[Part[#,2]]&],All,1];
(* Basic arrow compositions for type D and type A *)
SIndexComp[s_,b_,a_]:=SMultTable[[s,b,a]];
TypeAComp[b_,a_]:=If[IntegerQ[a],b,If[IntegerQ[b], a,Join[b,a]]];
(* list of those s of type D*)
TypeDList=Flatten[Position[TypeS,TypeD]];
(* Composition of arrow labels *)
ArrowComp[a2_,a1_]:=If[a1==={}||a2==={},{},
DeleteCases[Mod2[(Function[{s},If[TypeS[[s]]===TypeD,SIndexComp[s,#[[s,1]],#[[s,2]]],TypeAComp@@#[[s]]]]/@Range[NS])&/@(Transpose/@Tuples[{a2,a1}])],v_/;MemberQ[v[[TypeDList]],0,{1}]]];
ArrowCompString[a2_,a1_]:=ArrowCompString[a2,a1]=If[StringQ[a1]&&StringQ[a2],
If[#==={},0,ToString[#,FormatType->StandardForm]]&@DeleteCases[Mod2[(Function[{s},If[TypeS[[s]]===TypeD,SIndexComp[s,#[[s,1]],#[[s,2]]],TypeAComp@@#[[s]]]]/@Range[NS])&/@(Transpose/@Tuples[{ToExpression[a2],ToExpression[a1]}])],
v_/;MemberQ[v[[TypeDList]],0,{1}]],0];
(* Addition of arrow labels addition *)
AlgAA[z__]:=Mod2[Join[z]];
(* Same code, but for computations with sparse matrixes, so entries must not be lists (so we turn them into strings). This works surprisingly well. *)
(* Composition of arrow labels *)
(* preparation for addition of arrow labels addition *)
AlgAAString[z1_,z2_]:=AlgAAString[z1,z2]=If[IntegerQ[z1],z2,If[IntegerQ[z2],z1, If[#==={},0,ToString[#,FormatType->StandardForm]]&@Mod2[Join[ToExpression[z1],ToExpression[z2]]]]];
(* addition of arrow labels addition *)
AlgAASparse[v_]:=AlgAASparse[v]=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"v", 
RowBox[{
RowBox[{"Head", "[", "v", "]"}], "===", "Integer"}]},
{"v", 
RowBox[{
RowBox[{"Head", "[", "v", "]"}], "===", "String"}]},
{"0", 
RowBox[{
RowBox[{"Head", "[", "v", "]"}], "===", "Times"}]},
{
RowBox[{"AlgAAString", "[", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "1", "]"}], "]"}], ",", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
RowBox[{
RowBox[{"Head", "[", "v", "]"}], "===", "Plus"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
AlgAASparse[0]=0;
(* Find the indices of the \[Alpha]-/\[Beta]-arcs that correspond to a boundary component of index s *)
WhichArcsForSQ[s_]:=Range[Total[NE[[PositionOfSUpToNotIncluding[s]]]]/2+1,Total[NE[[PositionOfSUpToNotIncluding[s]]]]/2+NE[[s]]/2];(*the indices of the \[Beta]-arcs corresponding to the surface s*)
SWhichArcQ[s_,gen_]:=If[TypeS[[s]]===TypeD,Sort@Complement[WhichArcsForSQ[s],If[TypeAB[[s]]===TypeAlpha,WhichAlphaQ/@gen,WhichBetaQ/@gen]],Sort@Intersection[WhichArcsForSQ[s],If[TypeAB[[s]]===TypeAlpha,WhichAlphaQ/@gen,WhichBetaQ/@gen]]];
(* Find index of idempotent (moving strand) for a generator with index genindex *)
SIdemForGenQ[s_,gen_]:=(Function[{d},If[d==={},0,d[[1,1]]]]@Position[SIdempotentsArcs[[s]],SWhichArcQ[s,#]])&@If[IntegerQ[gen],generators[[gen]],gen];
];


Step2Generators:=Module[{},
(* memory efficient generation of generators *)
Gpre0={#}&/@betas[[1]]; 
Monitor[ibeta=2;
For[ibeta=2,ibeta<=Length[betas],ibeta++,
Gpre0=Flatten[Parallelize[Outer[(Function[{c},If[Function[{d},DuplicateFreeQ[d]&&RelevantGeneratorGenerationQ[d]]@DeleteCases[WhichAlphaQ/@c,0],{c},{}]]@Append[#1,#2])&,
Gpre0,betas[[ibeta]],1,1]],2];
],"Looking at \[Beta]-curve "<>ToString[ibeta]<>"/"<>ToString[Length[betas]]<>". Current length of Gpre0: "<>ToString[Length[Gpre0]]<>"."];
generatorsUnordd=Select[Gpre0,NumberOfAlphaCurvesCorrect];
(* Feedback generating generators *)
Print["Number of prefiltered (RelevantGeneratorGenerationQ) generators = ",Length[generatorsUnordd]];
(* Ordering the generators *)
CSortListX=Join[Table[{___,CancellationSortListInput[[i,1]],___}->i,{i,1,Length[CancellationSortListInput]}],{Normal[ConstantArray[__,NB]]->Length[CancellationSortListInput]+1}];
CSortListY=Join[Table[{___,CancellationSortListInput[[i,1]],___}->i,{i,1,Length[CancellationSortListInput]}],{Normal[ConstantArray[__,NB]]->Length[CancellationSortListInput]+1}];
MysortX[v_]:=v/.CSortListX;
MysortY[v_]:=v/.CSortListY;
generatorsX=SortBy[generatorsUnordd,MysortX];
generatorsY=SortBy[generatorsUnordd,MysortY];
generatorsYnew=generatorsX/.Table[{a___,CancellationSortListInput[[i,1]],b___}->{a,CancellationSortListInput[[i,2]],b},{i,1,Length[CancellationSortListInput]}];
generatorsH=DeleteDuplicates[Flatten[Transpose[{generatorsYnew,generatorsX}],1]];
(* Select the relevant idempotents *)
generatorsHrel=Cases[DeleteCases[#,0]&/@generatorsH,v_/;RelevantGeneratorQ[v]];
(* Translate human readable generators into vectors of 0s and 1s *)
GenToVector[v_]:=Normal[SparseArray[v->ConstantArray[1,Noba],NI,0]];
VectorToGen[v_]:=Function[{c},If[#==={},#[[1]],0]&@Intersection[Flatten[Position[v,1]],betas[[c]]]]/@Range[NB];
generators=generatorsHrel;
(* Feedback Ordering *)
Print["Final number of generators = ",Length[generators],". The first (up to) 10 generators are = ",TableForm[{MatrixForm/@generators[[1;;Min[10,Length[generators]]]]}]];
CancelledIPs=Flatten[CancellationSortListInput];
SurvivingGeneratorsAfterFirstCancellation=DeleteCases[Range[Length[generators]],v_/;IntersectingQ[generators[[v]],CancelledIPs]];
Print["After the initial cancellation (de-niceification), we expect to have ",Length[SurvivingGeneratorsAfterFirstCancellation]," generators left."];
(* List of idempotents for generators *)
SIdemForGen=Function[{s},SIdemForGenQ[s,#]&/@Range[1,Length[generators]]]/@Range[NS];
SIdemNameForGenQ[s_,gen_]:=ToString[SIdemNames[[s,SIdemForGenQ[s,gen]]]];
(* Checking if all generators belong to an allowed idempotent *)
For[s=1,s<=NS,s++,If[MemberQ[SIdemForGen[[s]],0],Print["ERROR! The set of idempotents is larger than you thought. Double-check definition of generatorsHrel and algebra input data!"]]];
Print["They will lie in the following idempotents:\n",Join[{{"idempotents","#{generators}"}},Tally[Function[{gen},Function[{s},SIdemNameForGenQ[s,gen]]/@Range[NS]]/@SurvivingGeneratorsAfterFirstCancellation]]//MatrixForm];
];


Step3x1Domains:=Module[{},
(* BEGIN Domains *)
(* Strategy:
Find all domains containing a single region r at a time and then ignore this region r in the following iterations. Start with bigon regions and then the rest. In both cases, we generate all possible (1xn)-rectangles R containing region r, connected via alpha-edges. In the beta-direction, we consider the maximal such rectangle Bmax. Then for each R, we form a matrix build out of R and Bmax that imitates a grid-structure, with horizontal alpha-direction. (For bigon regions, we "double" R to make it symmetric with r in the centre.) Then we fill up the empty (0) entries of this matrix with adjacent regions (if they exist), otherwise ith -1's. Then we delete all rows containing -1's and take all possible intervals of rows containing r. *)
(* Find AlphaEdges 1) square, 2) Bigon, 3) Boundary Region *)
FindAlphaEdges[region_]:=Sort/@\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "]"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "==", "False"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", "3"}], "]"}], "]"}]}], "}"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "&&", 
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"Flatten", "[", 
RowBox[{"DBoundaryRegions", "[", 
RowBox[{"[", "PositionOfAlphaS", "]"}], "]"}], "]"}], ",", "region"}], "]"}]}]},
{
RowBox[{"{", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Find BetaEdges 1) square, 2) Bigon and Boundary Region *)
FindBetaEdges[region_]:=Sort/@\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"5", ",", "2"}], "}"}]}], "]"}], "]"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "==", "False"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", "3"}], "]"}], "]"}]}], "}"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "&&", 
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"Flatten", "[", 
RowBox[{"DBoundaryRegions", "[", 
RowBox[{"[", "PositionOfBetaS", "]"}], "]"}], "]"}], ",", "region"}], "]"}]}]},
{
RowBox[{"{", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Generate List of AlphaEdges *)
AlphaEdges=Sort@DeleteDuplicates[Flatten[FindAlphaEdges/@Range[1,NR],1]];
(* Generate List of BetaEdges *)
BetaEdges=Sort@DeleteDuplicates[Flatten[FindBetaEdges/@Range[1,NR],1]];
(* Lists of Alpha/Beta-edges for each region, ordered by regions *)
AlphaEdgesOfRegions=Map[Position[AlphaEdges,#][[1,1]]&,FindAlphaEdges/@Range[1,NR],{2}];
BetaEdgesOfRegions=Map[Position[BetaEdges,#][[1,1]]&,FindBetaEdges/@Range[1,NR],{2}];
(* Test if two regins share an edge *)
AlphaAdjacentRegionsQ[region1_,region2_]:=
If[region1==region2,0,If[DuplicateFreeQ[Flatten[AlphaEdgesOfRegions[[{region1,region2}]]]],0,1]];
BetaAdjacentRegionsQ[region1_,region2_]:=
If[region1==region2,0,If[DuplicateFreeQ[Flatten[BetaEdgesOfRegions[[{region1,region2}]]]],0,1]];
(* Create Matrix showing which regions have common alpha/beta-edges; 1 means edge, 0 means no edge *)
AlphaAdjacentRegionsMatrix=Table[Table[AlphaAdjacentRegionsQ[i,ii],{ii,1,NR}],{i,1,NR}];
BetaAdjacentRegionsMatrix=Table[Table[BetaAdjacentRegionsQ[i,ii],{ii,1,NR}],{i,1,NR}];
AlphaAdjacentRegionsMatrix//MatrixForm;
BetaAdjacentRegionsMatrix//MatrixForm;
FindAlphaAdjacentRegions[region_,butnotoneofthese_]:=Complement[If[#=={},{},Flatten[#]]&@Position[AlphaAdjacentRegionsMatrix[[region]],1],butnotoneofthese];
FindBetaAdjacentRegions[region_,butnotoneofthese_]:=Complement[If[#=={},{},Flatten[#]]&@Position[BetaAdjacentRegionsMatrix[[region]],1],butnotoneofthese];
FindNextAlphaAdjacentRegions[region_,butnotthisregion_,butnotoneofthese_]:=If[{}==#,{},#]&@Complement[FindAlphaAdjacentRegions[region,butnotoneofthese],{butnotthisregion}];
FindNextBetaAdjacentRegions[region_,butnotthisregion_,butnotoneofthese_]:=If[{}==#,{},#]&@Complement[FindBetaAdjacentRegions[region,butnotoneofthese],{butnotthisregion}];
(* find all (1xn)-rectangles that involve the input region; we expand in alpha-edge direction *)
(* The region r is inserted at the second position, so for bigons, r is always at the last position of MaxRectangle1xAlpha. *)
MaxRectangle1xAlpha[region_,butnotoneofthese_]:=Module[{r=region,l=FindAlphaAdjacentRegions[region,butnotoneofthese],counter=0},
If[l=={},{r},
l=Insert[l,r,2];
counter=Length[l];
While[Length[l]==counter,
l=Join[FindNextAlphaAdjacentRegions[l[[1]],l[[2]],butnotoneofthese],l];
counter=counter+1];
counter=Length[l];
While[Length[l]==counter,
l=Join[l,FindNextAlphaAdjacentRegions[l[[-1]],l[[-2]],butnotoneofthese]];
counter=counter+1];
l
]];
MaxRectangle1xBeta[region_,butnotoneofthese_]:=Module[{r=region,l=FindBetaAdjacentRegions[region,butnotoneofthese],counter=0},
If[l=={},{r},
l=Insert[l,r,2];
counter=Length[l];
While[Length[l]==counter,
l=Join[FindNextBetaAdjacentRegions[l[[1]],l[[2]],butnotoneofthese],l];
counter=counter+1];
counter=Length[l];
While[Length[l]==counter,
l=Join[l,FindNextBetaAdjacentRegions[l[[-1]],l[[-2]],butnotoneofthese]];
counter=counter+1];
l
]];
(* Every entry in here (=rectangle) becomes a row in its gridmatrix for rectangles *)
Rectangles1xAlpha[region_,butnotoneofthese_]:=SequenceCases[#,{___,region,___},Overlaps->All]&@MaxRectangle1xAlpha[region,butnotoneofthese];
(* Every entry in here (=rectangle) becomes a column in its gridmatrix for rectangles and bigons *)
Rectangles1xBeta[region_,butnotoneofthese_]:=SequenceCases[#,{___,region,___},Overlaps->All]&@MaxRectangle1xBeta[region,butnotoneofthese];
(* Every entry in here (=rectangle) becomes the last row in its gridmatrix for bigons; we make it symmetric, so we need to delete duplicate regions at the end. *)
BigonsAlphaxRxAlpha[region_,butnotoneofthese_]:=Join[Drop[#,-1],Reverse[#]]&/@SequenceCases[MaxRectangle1xAlpha[region,butnotoneofthese],{___,region},Overlaps->All];

(* Preparation for FullGridMatrix *)
(*vector with 1s at positions in v of length iii*)
ToVector[v_,iii_]:=ConstantArray[0,iii]+Sum[Normal[SparseArray[{#[[i]]->1},iii,0]],{i,1,Length[#]}]&@DeleteCases[v,0];
(* Find a common vertex of three regions *)
CommonVertex[r1_,r2_,r3_]:=Position[Normal[ToVector[{r1,r2,r3},NR].AbsB],3][[1,1]];
(* Each time we expand a bigon in beta-direction, there are two common vertices, and we must not choose the same one on either side *)
SecondCommonVertex[r1_,r2_,r3_]:=Last[Position[Normal[ToVector[{r1,r2,r3},NR].AbsB],3]][[1]];
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
(* Find a fourth region adjacent to the common vertex of three regions (if it exists) *)
Find4thRegion[r1_,r2_,r3_,butnotoneofthese_]:=If[MemberQ[{r1,r2,r3},-1],-1,
If[#=={},-1,If[AlphaAdjacentRegionsMatrix[[#[[1]],r1]]==1&&BetaAdjacentRegionsMatrix[[#[[1]],r3]]==1&&MemberQ[butnotoneofthese,#[[1]]]==False,#[[1]],-1]]&@
Flatten[Position[AbsB[[All,CommonVertex[r1,r2,r3]]]-ToVector[{r1,r2,r3},NR],1]]];
(* Each time we expand a bigon in beta-direction, there are two common vertices, and we must not choose the same one on either side *)
Find4thRegionBigonAlt[r1_,r2_,r3_,butnotoneofthese_]:=If[MemberQ[{r1,r2,r3},-1],-1,
If[#=={},-1,If[AlphaAdjacentRegionsMatrix[[#[[1]],r1]]==1&&BetaAdjacentRegionsMatrix[[#[[1]],r3]]==1&&MemberQ[butnotoneofthese,#[[1]]]==False,#[[1]],-1]]&@
Flatten[Position[AbsB[[All,SecondCommonVertex[r1,r2,r3]]]-ToVector[{r1,r2,r3},NR],1]]];
(* computes fullgridmatrix *)
(* rectangle takes form of a matrix alpha direction is horizontal=rows=1st level *)
FindAllBetaBigonExtensions[rectangle_,region_,butnotoneofthese_]:=Module[
{maxbeta=MaxRectangle1xBeta[region,butnotoneofthese],
crow,
ccol,
nrows,
ncols,
gridmatrix,
i,
ii,
maxgridmatrix,
output
},
crow=Position[maxbeta,region][[1,1]];
ccol=Position[rectangle[[1]],region][[1,1]];
nrows=Length[maxbeta];
ncols=Dimensions[rectangle][[2]];
gridmatrix=MapAt[Function[c,c/2],
PadRight[PadLeft[rectangle,{crow,ncols}],{nrows,ncols}]+PadRight[PadLeft[Transpose[{maxbeta}],{nrows,ccol}],{nrows,ncols}],
{crow,ccol}];
(* We want to fill up this matrix *)
(* upper left quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]?	r1
r3	r2

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i+1,ii+1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* upper right quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegionBigonAlt[
gridmatrix[[i,ii-1]],
gridmatrix[[i+1,ii-1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* gridmatrix is filled up; Now cut off all -1's *)
maxgridmatrix=DeleteCases[gridmatrix,v_/;MemberQ[v,-1]];
output=DeleteDuplicates/@(Flatten/@(Part[maxgridmatrix,#]&/@SequenceCases[Range[1,Length[maxgridmatrix]],{___,Position[maxgridmatrix,region][[1,1]],___},Overlaps->All]));
output
];
FindAllBetaRectangleExtensions[rectangle_,region_,butnotoneofthese_]:=Module[
{maxbeta=MaxRectangle1xBeta[region,butnotoneofthese],
crow,
ccol,
nrows,
ncols,
gridmatrix,
i,
ii,
maxgridmatrix,
output
},
crow=Position[maxbeta,region][[1,1]];
ccol=Position[rectangle[[1]],region][[1,1]];
nrows=Length[maxbeta];
ncols=Dimensions[rectangle][[2]];
gridmatrix=MapAt[Function[c,c/2],
PadRight[PadLeft[rectangle,{crow,ncols}],{nrows,ncols}]+PadRight[PadLeft[Transpose[{maxbeta}],{nrows,ccol}],{nrows,ncols}],
{crow,ccol}];
(* We want to fill up this matrix *)
(* lower right quadrant *)
For[i=crow+1,i<=nrows, i++,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r2	r3
r1	?

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii-1]],
gridmatrix[[i-1,ii-1]],
gridmatrix[[i-1,ii]],
butnotoneofthese];
];
];
(* lower left quadrant *)
For[i=crow+1,i<=nrows, i++,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]r3	r2
?	r1

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i-1,ii+1]],
gridmatrix[[i-1,ii]],
butnotoneofthese];
];
];
(* upper left quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]?	r1
r3	r2

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i+1,ii+1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* upper right quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii-1]],
gridmatrix[[i+1,ii-1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* gridmatrix is filled up; Now cut off all -1's *)
maxgridmatrix=DeleteCases[gridmatrix,v_/;MemberQ[v,-1]];
output=Flatten/@(Part[maxgridmatrix,#]&/@SequenceCases[Range[1,Length[maxgridmatrix]],{___,Position[maxgridmatrix,region][[1,1]],___},Overlaps->All]);
output
];
FindAllDomainsUsingThisBigonRegion[region_,butnotoneofthese_]:=FindAllBetaBigonExtensions[{#},region,butnotoneofthese]&/@BigonsAlphaxRxAlpha[region,butnotoneofthese];
FindAllDomainsUsingThisSquareRegion[region_,butnotoneofthese_]:=FindAllBetaRectangleExtensions[{#},region,butnotoneofthese]&/@Rectangles1xAlpha[region,butnotoneofthese];
RegionsSquares=(DeleteCases[#,v_/;MemberQ[v,\[Placeholder]]]&@regionsInput)[[All,1]];
RegionsAllButBigons=Sort[Join[RegionsSquares,Flatten[DBoundaryRegions]]];
RegionsBigons=Sort[Complement[Range[1,NR],RegionsAllButBigons]];
DomainsForTypeD=Module[
{
i,
region,
butnotoneofthese={},
domains={}
},
Monitor[
For[i=1,i<=Length[RegionsBigons],i++,
Pause[0.1];
region=RegionsBigons[[i]];
domains=Join[domains,FindAllDomainsUsingThisBigonRegion[region,butnotoneofthese]];
butnotoneofthese=Append[butnotoneofthese,region];
];
,
{{"Iteration counter for bigons (total="<>ToString[Length[RegionsBigons]]<>")" },{i}}//MatrixForm
];
Monitor[
For[i=1,i<=Length[RegionsAllButBigons],i++,
Pause[0.1];
region=RegionsAllButBigons[[i]];
domains=Join[domains,FindAllDomainsUsingThisSquareRegion[region,butnotoneofthese]];
butnotoneofthese=Append[butnotoneofthese,region];
];
,
{{"Iteration counter for squares (total="<>ToString[Length[RegionsAllButBigons]]<>")" },{i}}//MatrixForm
];
Flatten[domains,1]
];

(* lists of domains with a single boundary puncture *)
DpreStypeD=Function[{s},Sort[Select[DomainsForTypeD,DisjointQ[DBoundaryRegionsS[[s]],#]==False&]]]/@Range[NS];
(* List of single boundary rectangles without the non-boundary regions, with region indices *)
Dpre3preSDint=Function[{s},Cases[#,v_/;MemberQ[DBoundaryRegionsS[[s]],v]]&/@DpreStypeD[[s]]]/@Range[NS];
(* domains without boundary *)
domainsOfTrueDifferentials=Complement[DomainsForTypeD,Join@@DpreStypeD];
Print["There are ", Length[DomainsForTypeD]," rectangles, bigons or boundary rectangles. Here is a random selection of up to 10 of these:",MatrixForm[Transpose[{#,DomainsForTypeD[[#]]}&/@RandomSample[Range[Length[DomainsForTypeD]],UpTo[10]]]]];
(* The following code is for type AA structures *)
(* Above, we have generated all bigons, squares, and bigons with a single puncture. For type A structures, what is missing is all domains that are unions of bigons with a single puncture. We generate these essentially by taking tuples of the bigons generated above *)
(* Replacement Rules: associateing a boundary region to its adjacent arc levels *)
SArcNumberingRepRule=Function[{s},Flatten[Table[Table[SBoundary[[s,i,ii]]->{SArcNumbering[s,i,ii],SArcNumbering[s,i,ii]+1},{ii,1,Length[SBoundary[[s,i]]]}],{i,1,Length[SBoundary[[s]]]}]]]/@Range[NS];
(* list of start and end points of algebra element corresponding to single boundary rectangles *)
DpreStypeDalg=Function[{s},Sort/@(DeleteCases[Tally[Flatten[#]],v_/;v[[2]]=!=1][[All,1]]&/@(Dpre3preSDint[[s]]/.SArcNumberingRepRule[[s]]))]/@Range[NS];
(* Identify those ends matched up by arc diagram, i.e. that belong to same alpha arc *)
AlgebraZeroSaux=Function[{s},DpreStypeDalg[[s]]/.Flatten[{#[[1]]->#[[2]]}&/@ArcDiagramMatchings[[s]]]]/@Range[NS];
(* This is True iff algebra elements of the regions specified (by their indices) start and end at different alpha-arcs *)
AlgebraZeroS[s_,listofDS1domainindices_]:=DuplicateFreeQ[Flatten[AlgebraZeroSaux[[s,listofDS1domainindices]][[All,1]]]]&&DuplicateFreeQ[Flatten[AlgebraZeroSaux[[s,listofDS1domainindices]][[All,2]]]];
(* This is true if none of the boundary domains contain one another *)
NotContainedS[s_,listofDS1domainindices_]:=AnyTrue[DeleteCases[Tuples[DpreStypeD[[s,listofDS1domainindices]],2],v_/;v[[1]]==v[[2]]],SubsetQ@@#&]==False;
(* List of intersection points that the single boundary rectangles connect *)
Dpre3preSconnectinggens=Function[{s},Flatten[Position[ToVector[#,NR].B,v_/;v!=0]]&/@DpreStypeD[[s]]]/@Range[NS];
(* If two such domains have a common vertex, then there are at least 4 intersection points on one betacurve, so this cannot be part of a domain connecting two generators *)
XYnotthesameS[s_,listofdomainindices_]:=DuplicateFreeQ[Flatten[Dpre3preSconnectinggens[[s,listofdomainindices]]]];
(* all domains obtained by combining boundary domains that do not contain one another or whose algebra element is zero  *)
RinseS[s_,list_,element_]:=Monitor[Join[list,Select[Map[Append[# ,element]&,list],(NotContainedS[s,#]&&AlgebraZeroS[s,#]&&XYnotthesameS[s,#])&]],"Calculating DpreS"<>ToString[s]<>"typeA: "<>ToString[element]<>"/"<>ToString[Length[DpreStypeD[[s]]]]];
DpreStypeApre=Function[{s},If[TypeS[[s]]===TypeA,Drop[Fold[Function[{a,b},RinseS[s,a,b]],{{}},Range[1,Length[DpreStypeD[[s]]]]],1],"typeD"]]/@Range[NS];
(* the above, but the domain indices have been replaced by actual lists of regions *)
DpreStypeA=Function[{s},If[TypeS[[s]]===TypeA,Flatten/@Map[DpreStypeD[[s,#]]&,DpreStypeApre[[s]],{2}],"typeD"]]/@Range[NS];
(*
(* making sure, no regions have multiplicity strictly larger than 1, redefining DpreStypeApre and DpreStypeA using DpreStypeAPos *)
DpreStypeAPos=Function[{s},If[TypeS[[s]]===TypeA,Flatten[Position[DpreStypeA[[s]],v_/;DuplicateFreeQ[v],1,Heads->False]],"typeD"]]/@Range[NS];
DpreStypeApre=Function[{s},If[TypeS[[s]]===TypeA,DpreStypeApre[[s]][[DpreStypeAPos[[s]]]],"typeD"]]/@Range[NS];
DpreStypeA=Function[{s},If[TypeS[[s]]===TypeA,DpreStypeA[[s]][[DpreStypeAPos[[s]]]],"typeD"]]/@Range[NS];
*)
For[s=1,s<=NS,s++,Print["There are ",If[TypeS[[s]]===TypeA,Length[DpreStypeA[[s]]],Length[DpreStypeD[[s]]]]," domains with boundary on S",s,","]];
Print["There are ",Length[domainsOfTrueDifferentials]," domains without any boundary."];
(* backup *)
DumpSave[BackupFilePath<>"_AfterDomains1.mx","Global`"];
Print[" << backup saved at: " ,BackupFilePath<>"_AfterDomains1.mx >>"];
];


Step3x2Domains:=Module[{},
(* prep for next step *)
SArcNumberingRepRuleRevStartpre1=Function[{s},Join[Flatten[Table[Table[{SArcNumbering[s,i,ii],SBoundary[[s,i,ii]]},{ii,1,Length[SBoundary[[s,i]]]}],{i,1,Length[SBoundary[[s]]]}],1],
Flatten[Table[Table[{SArcNumbering[s,i,ii]+1,SBoundary[[s,i,ii]]},{ii,1,Length[SBoundary[[s,i]]]}],{i,1,Length[SBoundary[[s]]]}],1]]]/@Range[NS];
(* list[[i]]= list of boundary region indices adjacent to level i of arc diagram *)
SArcNumberingRepRuleRevStart=Function[{s},Fold[Function[{table,v},Module[{t=table},t[[v[[1]]]]=Append[t[[v[[1]]]],v[[2]]];t]],ConstantArray[{},2*Length[ArcDiagramMatchings[[s]]]],SArcNumberingRepRuleRevStartpre1[[s]]]]/@Range[NS];
(* Algebra elements for type A *)
DpreStypeAalg=Function[{s},If[TypeS[[s]]===TypeA,Flatten[Sort[#]]&/@Map[DpreStypeDalg[[s,#]]&,DpreStypeApre[[s]],{2}],"typeD"]]/@Range[NS];
DpreTrueDiffsalg=ConstantArray[1,Length[domainsOfTrueDifferentials]];
(* list of starting levels of algebra elements corresponding to single boundary rectangles *)
Dpre3preSStart=DpreStypeDalg[[All,All,1]];
(* List of adjacent regions of those starting points (still only for single boundary rectangles) *)
DpreStypeDAdjRegToStarts=Function[{s},Dpre3preSStart[[s]]/.Table[i->SArcNumberingRepRuleRevStart[[s,i]],{i,1,Length[SArcNumberingRepRuleRevStart[[s]]]}]]/@Range[NS];
(* now do it for all type A domains, list[[i]]=List of adjacent regions of starts of domain with index i *)
DpreStypeAAdjRegToStarts=Function[{s},If[TypeS[[s]]===TypeA,Flatten/@Map[DpreStypeDAdjRegToStarts[[s,#]]&,DpreStypeApre[[s]],{2}],"typeD"]]/@Range[NS];
(* generate empty list for true differentials *)
DpreTrueDiffsAdjRegToStarts=ConstantArray[{},Length[domainsOfTrueDifferentials]];
(* Lists for generation of algebra elements; entries are either 1, denoting an honest differential, or a list of moving strands to which S1Reeb can be applied. If a domain touches the boundary (and if so: which) is not recorded; this can be deduced later from the position in the list  *)
AllDomainsAlg=Join@@{DpreTrueDiffsalg,Join@@Function[{s},If[TypeS[[s]]===TypeD,DpreStypeDalg[[s]],DpreStypeAalg[[s]]]]/@Range[NS]};
AllDomainsAdjRegToStarts=Join@@{DpreTrueDiffsAdjRegToStarts,Join@@Function[{s},If[TypeS[[s]]===TypeD,DpreStypeDAdjRegToStarts[[s]],DpreStypeAAdjRegToStarts[[s]]]]/@Range[NS]};
AllDomains=Join@@{domainsOfTrueDifferentials,Join@@Function[{s},If[TypeS[[s]]===TypeD,DpreStypeD[[s]],DpreStypeA[[s]]]]/@Range[NS]};
(*Print["Checking that lengths of AllDomains, AllDomainsAlg and AllDomainsAdjRegToStarts are the same: ",If[Length[AllDomains]\[Equal]Length[AllDomainsAdjRegToStarts]&&Length[AllDomains]\[Equal]Length[AllDomainsAlg],"ok","ERROR! "<>ToString[ Length/@{AllDomains,AllDomainsAdjRegToStarts,AllDomainsAlg}] ]];*)
(* Now each domain has an index and we only refer to the domains by their indices *)
(* List of Euler numbers of all domains *)
EulerNumber4=Parallelize[If[Intersection[RegionsBigons,#]=={},0,2]&/@AllDomains];
(* multiplicities at generator intersection points *)
NxOrYCorners4[domainindex_,generatorindex_]:=ToVector[AllDomains[[domainindex]],NR].AbsB.ToVector[generators[[generatorindex]],NI];
(* length of partitions for S1 and S2; since we do not have any domains withboundary along both S1 and S2, this is 1 if there is any boundary and 0 otherwise *)
NRhos4=Parallelize[If[Intersection[Flatten[DBoundaryRegions],#]=={},0,4]&/@AllDomains];
(* \[Iota](\[Rho]) *)
IotaRho4=Parallelize[(2*
(ToVector[AllDomainsAdjRegToStarts[[#]],NR].ToVector[AllDomains[[#]],NR])&/@Range[1,Length[AllDomains]])];
(* input of RhoInversionQ are two pairs of ordered integers; the output is True, if the input is an inversion *)
RhoInversionQ[rho1_,rho2_]:=(rho2[[1]]>rho1[[1]]&&rho2[[2]]<rho1[[2]])||rho2[[1]]<rho1[[1]]&&rho2[[2]]>rho1[[2]];
(* Count the number of inversions (need to multiply only by 2 (not 4) since every pair already appears twice in tuples) *)
IotaRhoInversion4=Function[{domainindex},If[Length[AllDomainsAlg[[domainindex]]]==0,0,Count[Tuples[Partition[AllDomainsAlg[[domainindex]],2],2],v_/;RhoInversionQ[v[[1]],v[[2]]]]*2]]/@Range[1,Length[AllDomains]];
EulerNRhosIotaRho4=EulerNumber4+NRhos4+IotaRhoInversion4-IotaRho4;
(* Add all three components above together *)
Index[domainindex_,xindex_,yindex_]:=NxOrYCorners4[domainindex,xindex]+NxOrYCorners4[domainindex,yindex]+EulerNRhosIotaRho4[[domainindex]];
Print["Computed indices for domains."];
(* Compute starting and ending intersection points of all domains *)
xpreForAllDomains=Parallelize[Flatten[Position[ToVector[AllDomains[[#]],NR].B,1]]&/@Range[1,Length[AllDomains]]];
Print["Computed starting intersection points of domains."];
ypreForAllDomains=Parallelize[Flatten[Position[ToVector[AllDomains[[#]],NR].B,-1]]&/@Range[1,Length[AllDomains]]];
(* Find all starting generators of domains; this can take quite a while *)
Print[Now];
Print["There are "<>ToString[Length[xpreForAllDomains]]<>" domains that I need to look at."];
xForAllDomainsF[c_]:={c[[1]],#}&/@Flatten[Position[generators,_List?(SubsetQ[#,c[[2]]]&),1]];
xForAllDomains=ParallelMap[xForAllDomainsF,Transpose[{Range[Length[xpreForAllDomains]],xpreForAllDomains}]];
Print["Computed starting generators for all domains."];
Print[Now];
(* rearrange xForAllDomains, so that it is now a list with list[[xindex]]=list of domains with starting generator xindex *)
PrintTemporary["Sorting domains by starting generators..."];DomainsForX=ToExpression/@SparseArray[#[[1,2]]->ToString[#[[All,1]]]&/@GatherBy[Flatten[xForAllDomains,1],Last],{Length[generators]},"{}"];
(* Given domain and starting generator, find end generator *)
yFromDomainAndX[domainindex_,xindex_]:=If[#=={},0,#[[1,1]]]&@Position[generators,SortBy[Join[Complement[generators[[xindex]],xpreForAllDomains[[domainindex]]],ypreForAllDomains[[domainindex]]],WhichBetaQ]]
(* Note: there is at most one domain connecting two generators (nice diagrams are totally admissible) 
We build a matrix from DomainsForX, by essentially replacing the list of domains for each xindex by a vector with vector[[yindex]]=domain connecting xindex and yindex with the correct index.
So the columns in StructureMapsDomains corrspond to x's, because we transpose.
*)
];


Step3x3Domains:=Module[{},
(* Compute Structure Maps as a Sparse Array *)
Print[Now];
Print["Calculation of the structure map. There are "<>ToString[Length[DomainsForX]]<>" generators."];
StructureMapsDomainsSparseArrayRules=Flatten[Parallelize@MapIndexed[
Apply[
Function[
{domainindex,yindex},
{yindex,#2[[1]]}-> If[Index[domainindex,#2[[1]],yindex]==4,domainindex,0]
],
Select[
Function[{domainindex},{domainindex,yFromDomainAndX[domainindex,#2[[1]]]}]/@#1,Function[{pair},pair[[2]]!=0]
],
1
]&,
DomainsForX]];
Print[If[DuplicateFreeQ[StructureMapsDomainsSparseArrayRules[[All,1]]],"Good: There are no multiple labels in the structure!","Problem: There are multiple labels on the same arrow! The definition of StructureMapsDomainsSparse in the next line assumes this never happens."]];
StructureMapsDomainsSparse=SparseArray[StructureMapsDomainsSparseArrayRules,{Length[generators],Length[generators]},0];
Print[Now];
];


Step3x4Domains:=Module[{},
(* Find those domains that contribute to structure map *)
AllRelDomainIndices=Complement[Sort[DeleteDuplicates[Flatten[StructureMapsDomainsSparse]]],{0}];
(* Replace domain Indices by new (relevant) domain indices in AllRelDomainIndices *)
DomainIndicesToRelOnes[v_]:=If[v==0,0,Position[AllRelDomainIndices,v][[1,1]]];
StructureMapsRelDomains=Map[DomainIndicesToRelOnes,StructureMapsDomainsSparse,{2}];
(* update various list of (now relevant) domains *)
AllRelDomains=Part[AllDomains,AllRelDomainIndices];

NRelDiffsSBoundary=Function[{s},If[TypeS[[s]]===TypeD,Length[DpreStypeDalg[[s]]],Length[DpreStypeAalg[[s]]]]]/@Range[NS];
NRelDiffsSBoundaryTotal=FoldList[#1+NRelDiffsSBoundary[[#2]]&,Length[DpreTrueDiffsalg],Range[NS]];
NRelDiffs=Function[{s},Count[AllRelDomainIndices,v_/;v<=NRelDiffsSBoundaryTotal[[s]]]]/@Range[NS+1];
AllRelDomainsAlg=Part[AllDomainsAlg,AllRelDomainIndices];
(* Feedback *)
Print["There are ",Length[AllRelDomainIndices]," domains that contribute to the structure maps."];
Print["There are ",NRelDiffs[[1]]," domains that contribute an honest differential to the structure maps, e.g. \n",{AllRelDomains[[1;;Min[15,NRelDiffs[[1]]]]]}//MatrixForm];
For[s=1,s<=NS,s++,Print["There are ",NRelDiffs[[s+1]]-NRelDiffs[[s]]," domains that contribute an S",s," algebra element to the structure maps, e.g. \n",{Join[{"Regions"},AllRelDomains[[NRelDiffs[[s]]+1;;Min[NRelDiffs[[s]]+7,NRelDiffs[[s+1]]]]]],Join[{"moving strands"},AllRelDomainsAlg[[NRelDiffs[[s]]+1;;Min[NRelDiffs[[s]]+7,NRelDiffs[[s+1]]]]]]}//MatrixForm]];

(* Find all relevant moving strands for each algebra *)
SAllRelMovingStrands=Function[{s},Sort[DeleteDuplicates[AllRelDomainsAlg[[NRelDiffs[[s]]+1;;NRelDiffs[[s+1]]]]]]]/@Range[NS];

(* For each boundary domain, find the index of the corresponding moving strands *)
SAllRelDomainsAlg=Function[{s},Parallelize[Position[SAllRelMovingStrands[[s]],#][[1,1]]&/@AllRelDomainsAlg[[NRelDiffs[[s]]+1;;NRelDiffs[[s+1]]]]]]/@Range[NS];
(* Same as above, but we have applied S1Reeb to it *)
SAllRelMovingStrandsReeb=Function[{s},Function[{c},SReeb[s,##]&@@c]/@SAllRelMovingStrands[[s]]]/@Range[NS];
Print["Note: If this calculation gives an error message 'Part 1 of {} does not exist', there are some algebra elements generated by domains, that do not show up in the glueing algebra. This should not happen. If it does, check your algebra input data."];
(* SAlgebraTable[[end,start]] gives list of algebra elements going from idempotent with index start to idempotent with index end *)
SRelAlgebraTablePre=Function[{s},Parallelize[Table[Table[If[#==={},0,Position[SAlgebraBasis[[s]], Sort[#]][[1,1]]]&/@(Function[{c},SPreAndPostMultiplyWithIdempotents[s,startingIdempotent,c,endingIdempotent]]/@SAllRelMovingStrandsReeb[[s]]),{startingIdempotent, 1,Length[SIdempotentsArcs[[s]]]}],{endingIdempotent, 1,Length[SIdempotentsArcs[[s]]]}]]]/@Range[NS];
(* This table gives at Position [[PostMultIdemIndex,PreMultIdemIndex,i]] the algebra index of the basic algebra element which is the result of multiplying a moving strands algebra element of index i with the idempotents *)
(* Add brackets {...} if it is type A *)
SRelAlgebraTable=Function[{s},If[TypeS[[s]]===TypeD,SRelAlgebraTablePre[[s]],Map[{#}&,SRelAlgebraTablePre[[s]],{3}]]]/@Range[NS];
(* Feedback *)
For[s=1,s<=NS,s++,Print[If[MemberQ[Total[SRelAlgebraTablePre[[s]],2],0],"Some domains for S"<>ToString[s]<>" cannot contribute. Probably, something is WRONG!","OK. All domains for S1 can contribute."]]]/@Range[NS];
(* Finally, putting things together:
Replace each entry (=domain index) in StructureMapsDomains by 
\[Piecewise]	{}	no arrow
{idem,idem}	honest diff
{algebra,idem}	diff with boundary on S1
{idem,algebra}	diff with boundary on S2

;
*)

(* auxilliary function; 0 is id, 1 is S1, etc.*)
FindS[x_]:=Total[If[x>#,1,0]&/@NRelDiffs];

StructureMapsAux1Sparse[startgen_,RelDomainIndex_,endgen_]:=
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"0", 
RowBox[{"RelDomainIndex", "===", "0"}]},
{
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{"SIdemForGen", "[", 
RowBox[{"[", 
RowBox[{"All", ",", "startgen"}], "]"}], "]"}], "}"}], ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}], 
RowBox[{
RowBox[{"FindS", "[", "RelDomainIndex", "]"}], "==", "0"}]},
{
RowBox[{
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"#", "===", "0"}], ",", "0", ",", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"{", 
RowBox[{"ReplacePart", "[", 
RowBox[{
RowBox[{"SIdemForGen", "[", 
RowBox[{"[", 
RowBox[{"All", ",", "startgen"}], "]"}], "]"}], ",", 
RowBox[{
RowBox[{"FindS", "[", "RelDomainIndex", "]"}], "->", "#"}]}], "]"}], "}"}], ",", 
RowBox[{"FormatType", "->", "StandardForm"}]}], "]"}]}], "]"}], "&"}], "@", 
RowBox[{"SRelAlgebraTable", "[", 
RowBox[{"[", 
RowBox[{
RowBox[{"FindS", "[", "RelDomainIndex", "]"}], ",", 
RowBox[{"SIdemForGen", "[", 
RowBox[{"[", 
RowBox[{
RowBox[{"FindS", "[", "RelDomainIndex", "]"}], ",", "endgen"}], "]"}], "]"}], ",", 
RowBox[{"SIdemForGen", "[", 
RowBox[{"[", 
RowBox[{
RowBox[{"FindS", "[", "RelDomainIndex", "]"}], ",", "startgen"}], "]"}], "]"}], ",", 
RowBox[{"SAllRelDomainsAlg", "[", 
RowBox[{"[", 
RowBox[{
RowBox[{"FindS", "[", "RelDomainIndex", "]"}], ",", 
RowBox[{"RelDomainIndex", "-", 
RowBox[{"NRelDiffs", "[", 
RowBox[{"[", 
RowBox[{"FindS", "[", "RelDomainIndex", "]"}], "]"}], "]"}]}]}], "]"}], "]"}]}], "]"}], "]"}]}], 
RowBox[{
RowBox[{"FindS", "[", "RelDomainIndex", "]"}], ">", "0"}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
Print[Now];
Print["Calculation of StructureMapsSparse."];
(* StructureMaps without identity action for type A sides *)
StructureMapsSparseWO1=SparseArray[(#[[1]]->StructureMapsAux1Sparse[#[[1,2]],#[[2]],#[[1,1]]])&/@ArrayRules[StructureMapsRelDomains],{Length[generators],Length[generators]},0];
Print[Now];
GenIndexFromNewIndex[sublist_,index_,target_:generators]:=Position[target,sublist[[index]]][[1,1]];
GenIndexFromNewIndex::usage="GenIndexFromNewIndex[sublist_,index_] finds the index of a generator in 'generators', given an index of a generator in a sublist of generatorsit. An optional parameter specifies the target index list, default is 'generators'.";
(* Add identity action for type A sides; this code is for graphical representation after cancellation *)
SAction[s_,genlist_]:=Table[Table[If[i==ii,{MapAt[Function[{x},{x}],SIdemForGenQ[#,genlist[[ii]]]&/@Range[NS],s]},{}],{ii,1,Length[genlist]}],{i,1,Length[genlist]}];

AddSAction[genlist_]:=Module[
{SComponent,l=Length[genlist]},
SComponent=Function[{s},If[TypeS[[s]]===TypeA,SAction[s,genlist],ConstantArray[{},{l,l}]]]/@Range[NS];
Fold[Function[{a,b},MapThread[AlgAA,{a,b},2]],SComponent[[1]],SComponent[[2;;]]]
];
(* Add identity action for type A sides *)
SActionList=Function[{s},SparseArray[Band[{1,1}]->Parallelize[ToString[{ReplacePart[Map[Function[{ss},SIdemForGenQ[ss,#]],Range[NS]],s->{SIdemForGenQ[s,#]}]}]&/@Range[Length[generators]]],{Length[generators],Length[generators]},0]]/@Range[NS];

AddSActionSparse:=Module[
{SComponent,l=Length[generators]},
SComponent=Function[{s},If[TypeS[[s]]===TypeA,SActionList[[s]],SparseArray[{},{l,l},0]]]/@Range[NS];
Fold[Function[{a,b},Map[AlgAASparse,a+b,{2}]],SComponent[[1]],SComponent[[2;;]]]
];

PrintTemporary["Calculating identity actions..."];
StructureMapsSparse=Map[AlgAASparse,StructureMapsSparseWO1+AddSActionSparse,{2}];

(* Feedback *)
Print["This is what the upper left corner of 'StructureMapsWith1Action' looks like:\n",MatrixForm[StructureMapsSparse[[1;;Min[10,Length[generators]],1;;Min[10,Length[generators]]]]]];
(* Feedback function, gives list of all arrows starting at given generatorindex *)
ToStringMS[string_]:=StringReplace[ToString[string],{" "->"",","->"|","}"->")","{"->"("}];
SparsePosition[mat_,position_]:=Flatten[Drop[ArrayRules[Part[mat,##]&@@position][[All,1]],-1]];
SparseNiceFindAllArrowsStartingAt[xindex_]:=If[StructureMapsRelDomains[[All,xindex]]==ConstantArray[0,Length[generators]],Print["No arrows starting at generator "<>ToStringMS[xindex]<>"="<>ToStringMS[generators[[xindex]]]<>"."],Print@@Join[{"From "<>ToStringMS[xindex]<>"="<>ToStringMS[generators[[xindex]]]<>"      {regions} = Relevant Domain Index (Old Index)"},"\n To  "<>ToStringMS[#]<>"="<>ToStringMS[generators[[#]]]<>" via "<>ToStringMS[AllDomains[[StructureMapsDomainsSparse[[#,xindex]]]]]<>" = "<>ToStringMS[StructureMapsRelDomains[[#,xindex]]]<>" ("<>ToStringMS[StructureMapsDomainsSparse[[#,xindex]]]<>"), label ="<>ToStringMS[StructureMapsSparseWO1[[#,xindex]]]&/@SparsePosition[StructureMapsRelDomains,{All,xindex}]]];
SparseNiceFindAllArrowsEndingAt[yindex_]:=If[StructureMapsRelDomains[[yindex]]==ConstantArray[0,Length[generators]],Print["No arrows ending at generator "<>ToStringMS[yindex]<>"="<>ToStringMS[generators[[yindex]]]<>"."],Print@@Join[{"To "<>ToStringMS[yindex]<>"="<>ToStringMS[generators[[yindex]]]<>"      {regions} = Relevant Domain Index (Old Index)"},("\n From "<>ToStringMS[#]<>"="<>ToStringMS[generators[[#]]]<>" via "<>ToStringMS[AllDomains[[StructureMapsDomainsSparse[[yindex,#]]]]]<>" = "<>ToStringMS[StructureMapsRelDomains[[yindex,#]]]<>" ("<>ToStringMS[StructureMapsDomainsSparse[[yindex,#]]]<>"), label ="<>ToStringMS[StructureMapsSparseWO1[[yindex,#]]])&/@SparsePosition[StructureMapsRelDomains,{yindex,All}]]];
(* backup *)
DumpSave[BackupFilePath<>"_BeforeCancellation.mx","Global`"];
Print[" << backup saved at: " ,BackupFilePath<>"_BeforeCancellation.mx >>"];
];


Step4CancellationPreparation:=Module[{},
(* Find out if an algebra element (elementary label) represents an idempotent *)
IdentityAlgQ[v_]:=If[AllTrue[Range[NS],IntegerQ[v[[#]]]&],AllTrue[Range[NS],v[[#]]<=NSIdem[[#]]&],False];
(* Find "identity" labels *)
IdentityQString[v_]:=IdentityQString[v]=If[IntegerQ[v],False,If[Length[#]==1,AllTrue[Range[NS],Function[{s},#[[1,s]]<=NSIdem[[s]]]],False]&@ToExpression[v]];

(* cancellation function *)
CancellationSparse::usage="Cancellation[StructureMaps,generators] computes the complex obtained from StructureMaps by doing certain cancellations. 'genset' is the set of generators underlying 'StructureMaps'. 
The way cancellations are carried out can be affected by an optional third parameter, which takes one of the following values:
1) 0; this is the default and means that in each iteration, only a cancellation from second generator to the first will be carried out (if possible). 
2) 1, or in fact any other integer; In this case, any identity morphism will be cancelled (if possible).
3) list of generator pairs {endgen,startgen}. Those cancellations will be performed if possible. Cancellation will stop at the first instance the conditions for cancellation are not satisfied. The indices here are those corresponding to 'genset'";
CancellationSparse0[StructureMaps_,genset_,genstocancelInput_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
generatorsit=genset,
genstocancel=genstocancelInput,
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}], "}"}], 
RowBox[{"genstocancelInput", "==", "0"}]},
{
RowBox[{
RowBox[{"Cases", "[", 
RowBox[{
RowBox[{"ArrayRules", "[", "StructureMaps", "]"}], ",", 
RowBox[{"v_", "/;", 
RowBox[{"IdentityQString", "[", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancelInput", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancelInput", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[If[IntegerQ[genstocancelInput],False,(DuplicateFreeQ[Flatten[genstocancelInput]]&&SubsetQ[Range[1,Length[genset]],Flatten[genstocancelInput]])==False],Print["USER ERROR: Check you generator pairs you want cancelled!"],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[IdentityQString[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* feedback *)
Print[TimeObject[Now]];
(* cancellation iteration *)
Monitor[
While[If[genstocancelInput==0,
diff2=!={}&&coorexit==0&&Length[generatorsit]>Length[SurvivingGeneratorsAfterFirstCancellation],
diff2=!={}&&coorexit==0],
(* In case of a prescribed list of cancellation pairs, removing the next pair to be cancelled and shifting the indices *)
If[IntegerQ[genstocancel]==False,genstocancel=Map[GenIndexFromNewIndex[generatorsit,#,generatorsit[[RemainingGenRange]]]&,Drop[genstocancel,1],{2}]];
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)

MMit=Map[AlgAASparse,MMit[[RemainingGenRange,RemainingGenRange]]+Outer[ArrowCompString,vc,vb,1,1],{2}];
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}], "}"}], 
RowBox[{"genstocancelInput", "==", "0"}]},
{
RowBox[{
RowBox[{"Cases", "[", 
RowBox[{
RowBox[{"ArrayRules", "[", "MMit", "]"}], ",", 
RowBox[{"v_", "/;", 
RowBox[{"IdentityQString", "[", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancel", "==", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancel", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[IdentityQString[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,"Iteration: "<>ToString[it]<>"\nNumber of remaining generators: "<>ToString[Length[generatorsit]]
(*
{"...Calculating...","Iteration",it,ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}]]}//MatrixForm
*)
]
];
Output=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"ToNonSparse", "[", "MMit", "]"}], ",", "generatorsit"}], "}"}], 
RowBox[{"genstocancel", "===", "0"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{"ToNonSparse", "[", "MMit", "]"}], ",", "generatorsit", ",", "LOGcancelledgenerators"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*More Feedback*)
Print["Finished calculation after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>"."];
(* Print remaining number of generators  *)
Print["There are ",Length[generatorsit]," generators left."];
(* If genstocancelInput=!=0, print a list of all cancelled generator pairs *)
If[genstocancelInput=!=0,Print["The cancelled generators were ",Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm];]
]
];
Print[TimeObject[Now]];
Output
];
ToNonSparse[mat_]:=Map[If[Head[#]===Integer,{},ToExpression[#]]&,Normal[mat],{2}];
CancellationSparse[StructureMaps_,genset_,genstocancelInput_:0]:=CancellationSparse0[StructureMaps,genset,genstocancelInput];
(* Find "identity" labels *)
IdentityQ[v_]:=If[Length[v]==1,AllTrue[Range[NS],Function[{s},v[[1,s]]<=NSIdem[[s]]]],False];
(* cancellation function *)
Cancellation::usage="Cancellation[StructureMaps,generators,genset] computes the complex obtained from StructureMaps by doing certain cancellations. 'generators' is the set of generators underlying 'StructureMaps'. 
The way cancellations are carried out can be affected by an optional third parameter, which takes one of the following values:
1) 1, or in fact any other integer; In this case, any identity morphism will be cancelled (if possible).
2) list of generator pairs {endgen,startgen}. Those cancellations will be performed if possible. Cancellation will stop at the first instance the conditions for cancellation are not satisfied. The indices here are those corresponding to 'generators'";
Cancellation0[StructureMaps_,genset_,genstocancelInput_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
generatorsit=genset,
genstocancel=genstocancelInput,
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Position", "[", 
RowBox[{"StructureMaps", ",", 
RowBox[{"_", "?", "IdentityQ"}], ",", 
RowBox[{"{", "2", "}"}]}], "]"}], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancelInput", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancelInput", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[If[IntegerQ[genstocancelInput],False,(DuplicateFreeQ[Flatten[genstocancelInput]]&&SubsetQ[Range[1,Length[genset]],Flatten[genstocancelInput]])==False],Print["USER ERROR: Check you generator pairs you want cancelled!"],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* feedback *)
Print[TimeObject[Now]];
(* cancellation iteration *)
Monitor[
While[diff2=!={}&&coorexit==0,
(* In case of a prescribed list of cancellation pairs, removing the next pair to be cancelled and shifting the indices *)
If[IntegerQ[genstocancel]==False,genstocancel=Map[GenIndexFromNewIndex[generatorsit,#,generatorsit[[RemainingGenRange]]]&,Drop[genstocancel,1],{2}]];
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Outer[ArrowComp,vc,vb,1,1]},2];
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Position", "[", 
RowBox[{"MMit", ",", 
RowBox[{"_", "?", "IdentityQ"}], ",", 
RowBox[{"{", "2", "}"}]}], "]"}], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancel", "==", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancel", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,
{"...Calculating...","Iteration",it,ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm
];
];
Output=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"MMit", ",", "generatorsit"}], "}"}], 
RowBox[{"genstocancel", "===", "0"}]},
{
RowBox[{"{", 
RowBox[{"MMit", ",", "generatorsit", ",", "LOGcancelledgenerators"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*More Feedback*)
Print[{"Finished calculation","after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>".",ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm];
(* Print remaining number of generators  *)
Print["There are ",Length[generatorsit]," generators left."];
(* If genstocancelInput=!=0, print a list of all cancelled generator pairs *)
If[genstocancelInput=!=0,Print["The cancelled generators were ",Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm];];
];
];
Output
];
Cancellation[StructureMaps_,genset_,genstocancelInput_:1]:=Cancellation0[StructureMaps,genset,genstocancelInput];
(*Two functions that help decide if a cancellation was good*)(*Find those generators which are connected by two arrows pointing in opposite directions*)FindDoubleArrows[mat_]:=Complement[Intersection[Reverse/@#,#]&@Position[mat,v_/;v!={},{2}],{#,#}&/@Range[Length[mat]]];
NoDoubleArrowsQ[mat_]:=Length[FindDoubleArrows[mat]]==0;
(*What does the diagonal look like?(Making sure there is only the identity action.)*)
SimpleDiagonal[mat_]:=Tally[Diagonal[mat],Length[#1]==Length[#2]&];
SimpleDiagonalQ[mat_]:=Length[SimpleDiagonal[mat]]==1;
CarefulCancellation[StructureMaps_,genset_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
MMitnew,
generatorsit=genset,
diff2=Position[StructureMaps,_?IdentityQ,{2}],(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
If[
Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[
NoDoubleArrowsQ[StructureMaps]==False,
Print["StructureMaps already contains double arrows: ",FindDoubleArrows[StructureMaps]],
If[
SimpleDiagonalQ[StructureMaps]==False,
Print["StructureMaps already has a more complicated diagonal: ",SimpleDiagonal[StructureMaps]],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
MMitnew=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Outer[ArrowComp,vc,vb,1,1]},2];
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]]&&NoDoubleArrowsQ[MMitnew]&&SimpleDiagonalQ[MMitnew],
coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* feedback *)
Print[TimeObject[Now]];
(* cancellation iteration *)
Monitor[
While[diff2=!={}&&coorexit==0,
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit=MMitnew;
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=Position[MMit,_?IdentityQ,{2}];
(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
MMitnew=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Outer[ArrowComp,vc,vb,1,1]},2];
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]]&&NoDoubleArrowsQ[MMitnew]&&SimpleDiagonalQ[MMitnew],
coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,
{"...Calculating...","Iteration",it,ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm
];
];
Output={MMit,generatorsit,LOGcancelledgenerators};
(*More Feedback*)
Print[{"Finished calculation","after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>".",ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm];
(* Print remaining number of generators  *)
Print["There are ",Length[generatorsit]," generators left."];
(* If genstocancelInput=!=0, print a list of all cancelled generator pairs *)
Print["The cancelled generators were ",Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm];
];
];
];
Output
];
(* cancellation only within a subset of generators *)
CarefulCancellationSubset[StructureMaps_,genset_,gensubset_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
MMitnew,
generatorsit=genset,
diff2=Cases[Position[StructureMaps,_?IdentityQ,{2}],v_/;MemberQ[gensubset,v[[1]]]&&MemberQ[gensubset,v[[2]]]],(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
If[
Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[
NoDoubleArrowsQ[StructureMaps]==False,
Print["StructureMaps already contains double arrows: ",FindDoubleArrows[StructureMaps]],
If[
SimpleDiagonalQ[StructureMaps]==False,
Print["StructureMaps already has a more complicated diagonal: ",SimpleDiagonal[StructureMaps]],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
MMitnew=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Transpose[Outer[ArrowComp,vc,vb,1,1]]},2];
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]]&&NoDoubleArrowsQ[MMitnew]&&SimpleDiagonalQ[MMitnew],
coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* feedback *)
Print[TimeObject[Now]];
(* cancellation iteration *)
Monitor[
While[diff2=!={}&&coorexit==0,
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit=MMitnew;
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=Cases[Position[MMit,_?IdentityQ,{2}],v_/;MemberQ[gensubset,v[[1]]]&&MemberQ[gensubset,v[[2]]]];
(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[coor[[1]],RemainingGenRange]]; (* image of x *)
vb=MMit[[RemainingGenRange,coor[[2]]]];  (* "preimage" of y *)
MMitnew=MapThread[AlgAA,{MMit[[RemainingGenRange,RemainingGenRange]],Transpose[Outer[ArrowComp,vc,vb,1,1]]},2];
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]]&&NoDoubleArrowsQ[MMitnew]&&SimpleDiagonalQ[MMitnew],
coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,
{"...Calculating...","Iteration",it,ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm
];
];
Output={MMit,generatorsit,LOGcancelledgenerators};
(*More Feedback*)
Print[{"Finished calculation","after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>".",ArrayPlot[Map[Length,MMit[[1;;Min[200,Length[MMit]],1;;Min[200,Length[MMit]]]],{2}],ColorRules->{0->Green}]}//MatrixForm];
(* Print remaining number of generators  *)
Print["There are ",Length[generatorsit]," generators left."];
(* If genstocancelInput=!=0, print a list of all cancelled generator pairs *)
Print["The cancelled generators were ",Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm];
];
];
];
Output
];
];


Step5PostProcessing:=Module[{},
OutputPreparation;
HomotopyPreparation;
];


OutputPreparation:=Module[{},
(* First graphical representation of StructureMaps, via a Matrix *)
GResult[mat_,gens_]:=
If[Length[mat]!=Length[gens],Print["USER ERROR: Generator set cannot belong to the structure maps!"],Grid[Join[Transpose[{Join[{" "},{" "},{" "},Range[1,Length[mat]]]}],Transpose[{Join[{"  "},{"Idem"},{" "},StringJoin@@(Function[{s},SIdemNameForGenQ[s,gens[[#]]]]/@Range[NS])&/@Range[1,Length[mat]]],Join[{" "},{" "},{" "},ConstantArray["|",Length[mat]]]}],Join[{Range[1,Length[mat]],StringJoin@@(Function[{s},SIdemNameForGenQ[s,gens[[#]]]]/@Range[NS])&/@Range[1,Length[mat]],ConstantArray["-----",Length[mat]]},ReplacePart[ReplacePart[mat,Thread[Position[mat,v_/;v!={},{2}]->X]],Thread[Position[mat,v_/;v=={{1,1}},{2}]->Style[1,FontColor->Red,FontWeight->Bold]]]/.{}->Style[".",FontColor->Gray]],2],Background->{None,None,Join[Thread[#+{3,3}&/@Cases[Tuples[{Range[1,Length[mat]],Range[1,Length[mat]]}],v_/;(Part[mat,##]&@@v!={})&&(Part[mat,##]&@@Reverse[v]!={})]->Green],Thread[Table[{i+3,i+3},{i,1,Length[mat]}]->Yellow]]}]];
(* Second *)
ShowGraph0[StructureMaps_,gens_,pos_,CoordList_,options_:{}]:=Module[{npos=pos},If[pos===0,npos=Range[Length[gens]]];AdjacencyGraph[Map[If[#1=!={},1,0]&,Transpose[StructureMaps],{2}],DirectedEdges->True,Join[options,{VertexCoordinates->CoordList,GraphHighlight->(#1[[2]]->#1[[1]]&)/@Position[StructureMaps,_?IdentityQ,{2}],EdgeLabels->Apply[(#2->#1)->AlgebraToLabels[StructureMaps[[#1,#2]]]&,Position[StructureMaps,v_/;v!={},{2}],{1}],VertexLabels->MapIndexed[#2[[1]]->Placed[ToString[#1]<>":"<>If[GeneratorLabels===True,ToString[gens[[#1]]],""]<>"("<>StringJoin@@Function[{s},SIdemNameForGenQ[s,gens[[#1]]]]/@Range[NS]<>")",Above]&,npos]}]]];
(* include the follwing code in VertexCoordinates to include generator names 
If[Head[Aa]===Symbol,ToStringMS[gens[[#1]]],StringJoin[gens[[#1]]/.Aa]]
*)
ShowGraph[StructureMaps_,gens_,pos_:0,CoordList_:Automatic,options_:{}]:=
If[Length[StructureMaps]!=Length[gens],Print["USER ERROR: Generator set cannot belong to the structure maps!"],ShowGraph0[MapThread[AlgAA,{StructureMaps,AddSAction[gens]},2],gens,pos,CoordList,options]];
ShowGraph::usage="ShowGraph[StructureMaps_,gens_,pos_:0,CoordList_:Automatic,options_:{}] draws a graphical representation of StructureMaps. 'gens' is the underlying set of generators corresponding to the StructureMaps. The identity action is implicit, i.e. should always be added. Information about the involved intersection points can be added to the generator labels by setting the global variable 'GeneratorLabels' to True";
ShowSubGraph[mat_,gens_,pos_,CoordList_:Automatic,options_:{}]:=ShowGraph0[MapThread[AlgAA,{mat[[pos,pos]],AddSAction[gens[[pos]]]},2],gens,pos,CoordList,options];
ShowSubGraph::usage="ShowSubGraph[mat_,gens_,pos_] displays the full subgraph of the complex specified by the generators with indices in the list pos.";
(* Third *)
PlotGraph[mat_]:=Print[ArrayPlot[Map[Length,mat,{2}],ColorRules->{0->Green}]];
PlotGraph::usage="PlotGraph[mat_] returs a graphical representation of the structure map 'mat' using ArrayPlot. Green means no labels, light grey few labels, black maximal number of labels in 'mat'.";
FindAllArrowsStartingAt[mat_,gens_,xindex_]:=If[Length[Flatten[mat[[All,xindex]]]]==0,Print["No arrows starting at generator "<>ToStringMS[xindex]<>"="<>ToStringMS[gens[[xindex]]]<>"."],Print@@Join[{"From "<>ToStringMS[xindex]<>"("<>StringJoin@@(Function[{s},SIdemNameForGenQ[s,gens[[xindex]]]]/@Range[NS])<>")="<>StringJoin[If[Head[Aa]===Symbol,ToStringMS[gens[[xindex]]],gens[[xindex]]/.Aa]]<>"      algebra labels"},Flatten[{"\n To  "<>StringJoin[If[Head[Aa]===Symbol,ToStringMS[gens[[#]]],gens[[#]]/.Aa]]<>"="<>ToStringMS[#]<>"("<>StringJoin@@(Function[{s},SIdemNameForGenQ[s,gens[[xindex]]]]/@Range[NS])<>") via ",Riffle[AlgebraToLabels[mat[[#,xindex]]],"+"]}&/@Position[mat[[All,xindex]],v_/;Length[v]!=0,{1}][[All,1]],2]]];
FindAllArrowsStartingAt::usage="FindAllArrowsStartingAt[mat_,gens_,xindex_] displays all arrows and their labels starting at the generator at position 'xindex' of 'gens' in the structure maps specified by 'mat'.";
FindAllArrowsEndingAt[mat_,gens_,yindex_]:=If[Length[Flatten[mat[[yindex]]]]==0,Print["No arrows ending at generator "<>ToStringMS[yindex]<>"="<>ToStringMS[gens[[yindex]]]<>"."],Print@@Join[{"   To "<>ToStringMS[yindex]<>"("<>StringJoin@@(Function[{s},SIdemNameForGenQ[s,gens[[yindex]]]]/@Range[NS])<>")="<>StringJoin[If[Head[Aa]===Symbol,ToStringMS[gens[[yindex]]],gens[[yindex]]/.Aa]]<>"      algebra labels"},Flatten[{"\n From  "<>StringJoin[If[Head[Aa]===Symbol,ToStringMS[gens[[#]]],gens[[#]]/.Aa]]<>"="<>ToStringMS[#]<>"("<>StringJoin@@(Function[{s},SIdemNameForGenQ[s,gens[[yindex]]]]/@Range[NS])<>") via ",Riffle[AlgebraToLabels[mat[[yindex,#]]],"+"]}&/@Position[mat[[yindex]],v_/;Length[v]!=0,{1}][[All,1]],2]]];
FindAllArrowsEndingAt::usage="FindAllArrowsEndingAt[mat_,gens_,xindex_] displays all arrows and their labels ending at the generator at position 'yindex' of 'gens' in the structure maps specified by 'mat'.";
IdemsForPartitioningPre[gens_,GenIndexPartitioningInput_] :=Map[(Function[{s},SIdemNameForGenQ[s,gens[[#]]]]/@Range[NS])&,GenIndexPartitioningInput,{2}];
IdemsForPartitioning0[gens_,GenIndexPartitioningInput_] :=Module[{GenIndexPartitioning=If[IntegerQ[GenIndexPartitioningInput],{Range[Length[gens]]},GenIndexPartitioningInput]},Function[{c},Join[{DeleteDuplicates[Flatten[c,1]]},Table[Count[#,DeleteDuplicates[Flatten[c,1]][[i]]],{i,Length[DeleteDuplicates[Flatten[c,1]]]}]&/@c]]@IdemsForPartitioningPre[gens,GenIndexPartitioningInput]//MatrixForm];
IdemsForPartitioning[gens_,GenIndexPartitioningInput_:0]:=IdemsForPartitioning0[gens,GenIndexPartitioningInput];
IdemsForPartitioning::usage="IdemsForPartitioning[gens_,GenIndexPartitioningInput_] takes a list of generators gens and a partitioning of these GenIndexPartitioningInput and displays the number of idempotents for each partition. GenIndexPartitioningInput is optional; The default is the trivial partitioning of gens with one partition.";
PossibleCancelsWithIdems[mat_,gens_]:=MatrixForm[{Function[{s},SIdemNameForGenQ[s,gens[[#[[1,1]]]]]]/@Range[NS],#}&/@GatherBy[Cases[ArrayRules[mat],v_/;IdentityQString[v[[2]]]][[All,1]],Function[{s},SIdemNameForGenQ[s,gens[[#[[1]]]]]]/@Range[NS]&]];
PossibleCancelsWithIdems::usage="PossibleCancelsWithIdems[mat_,gens_] displays a list of possible cancellation pairs in a complex with generators gens and structure maps mat, ordered by idempotents.";
GenTableWithIdems[gens_]:=MatrixForm[Sort[{Function[{s},SIdemNameForGenQ[s,gens[[#[[1]]]]]]/@Range[NS],#}&/@GatherBy[Range[Length[gens]],Function[{s},SIdemNameForGenQ[s,gens[[#]]]]/@Range[NS]&]]];
GenTableWithIdems::usage="GenTableWithIdems[gens_] displays a list of generators gens, ordered by idempotents.";
ListOfAllLabels[mat_]:=DeleteDuplicates[Flatten[{AlgebraToLabels[{#}][[1]],"\[LeftRightArrow]",#},1]&/@Sort[Flatten[mat,2]]]//MatrixForm;
ListOfAllLabels::usage="ListOfAllLabels[mat_] returns a list of all labels appearing in mat.";
];


HomotopyPreparation:=Module[{},
xfactor=10;
xfactor::usage="Set 'xfactor' equal to a real number between 1 and \[Infinity]. This value determines the complexity of the structure maps; 1 means all morphisms count the same; if it is higher, long sequences of algebra elements contribute less towards the complexity of the structure maps.";
(* Find those elements generating the quotient algebra; True can be changed to something better *)
SNiceSubAlg=Function[{s},Cases[SSubalgebraBasis[[s]],v_/;True]]/@Range[NS];
SNiceSubAlgTable:=For[s=1,s<=NS,s++,Print["S",s,"NiceSubAlgTable=",MatrixForm[{SNiceSubAlg[[s]],SNiceSubAlg[[s]]/.SRepRuleLabels[[s]]}]]]/@Range[NS];
(* PosToBeCleaned is a list of all positions in StructureMaps that we want to clean up, i.e. homotope to 0 *)
PosToBeCleaned[GenIndexPartitioning_]:=
Flatten[Tuples[{GenIndexPartitioning[[#[[1]]]],GenIndexPartitioning[[#[[2]]]]}]&/@Complement[Tuples[{Range[Length[GenIndexPartitioning]],Range[Length[GenIndexPartitioning]]}],{#,#}&/@Range[Length[GenIndexPartitioning]]],1];
MyLengthS[s_,v_]:=MyLengthS[s,v]=If[TypeS[[s]]===TypeA,Length[v]+Count[v,x_/;MemberQ[SNiceSubAlg[[s]],x]],If[MemberQ[SNiceSubAlg[[s]],v],xfactor,1]];
ComplexityQuot0[StructureMaps_,PosToBeCleaned0_]:=Module[{
PosToBeCleaned=If[
IntegerQ[PosToBeCleaned0],
Tuples[{Range[Length[StructureMaps]],Range[Length[StructureMaps]]}],
PosToBeCleaned0
]
},
(*
Length[Flatten[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],1]]
*)
Plus@@(1/xfactor^(Total[Function[{s},MyLengthS[s,#[[1]]]]/@Range[NS]])&/@Flatten[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],1])
];
ComplexityQuot[StructureMaps_,PosToBeCleaned_:0]:=ComplexityQuot0[StructureMaps,PosToBeCleaned];
Complexity0[StructureMaps_,PosToBeCleaned0_]:=Module[{
PosToBeCleaned=If[
IntegerQ[PosToBeCleaned0],
Tuples[{Range[Length[StructureMaps]],Range[Length[StructureMaps]]}],
PosToBeCleaned0
]
},
(*
Length[Flatten[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],1]]
*)
Plus@@(1/xfactor^Plus@@Map[Length,#]&/@Flatten[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],1])
];
Complexity[StructureMaps_,PosToBeCleaned_:0]:=Complexity0[StructureMaps,PosToBeCleaned];
Complexity::usage="Complexity[StructureMaps_,GenIndexPartitioningInput_] counts the number of algebra elements in the labelling of the arrows of StructureMaps that go between different generator sets, specified by 'GenIndexPartitioningInput'. If 'GenIndexPartitioningInput' has length 1 or is an integer, we count algebra elements on all arrows.";
(* inverse of M: Given a sequences seq, find all sequences of basic algebra elements, whose seq-component of SM is 1. *)
SMm1diff[s_,seq_]:=Mod2[Flatten[Tuples[ReplacePart[Function[{c},{c}]/@seq,#->Position[SDiffList[[s]],seq[[#]]][[All,1]]]]&/@Range[1,Length[seq]],1]];
SMm1mul[s_,seq_]:=Mod2[Flatten/@Flatten[Tuples[ReplacePart[Function[{c},{c}]/@seq,#->Position[SMultTable[[s]],seq[[#]]]]]&/@Range[1,Length[seq]],1]];
SMm1[s_,seq_]:=Join[SMm1mul[s,seq],SMm1diff[s,seq]];
(* Now combine surface componen*)
Mm1[alg_]:=Join@@(Function[{s},If[TypeS[[s]]===TypeA,ReplacePart[alg,s->#]&/@SMm1[s,alg[[s]]],ReplacePart[alg,s->#]&/@SDiffList[[s,alg[[s]]]]]]/@Range[NS]);
(* Definition of Matrix after applying a homotopy.
input is a label and endgenindex and startgenindex *)
(* The condition we check here is slightly stronger than necessary, but quicker. *)
(* start\[NotEqual]end ensures that h^2 vanishes. Also, hD(h) and D(h)h need to vanish. Together with start\[NotEqual]end, StructureMaps[[start,end]]==={} is both necessary and sufficient. *)
CheckIfHomotopyIsAllowed[StructureMaps_,homotopy_,start_,end_]:=If[start!=end&&StructureMaps[[start,end]]==={},{homotopy,start,end},0];
(* Add differential to MatrixInput *)
HomotopyAddDiffOnly[MatrixInput_,homotopy_,start_,end_]:=MapAt[Function[{c},AlgAA[c,Mm1[homotopy]]],MatrixInput,{end,start}];
(* Matrix of contribution of precompositions of structure map with homotopy *)
PreComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=Map[Function[{c},If[IntegerQ[c],{},c]],ArrayPad[Transpose[{Function[{c},ArrowComp[c,{homotopy}]]/@MatrixInput[[All,end]]}],{{0},{start-1,Length[MatrixInput]-start}}],{2}];
(* Matrix of contribution of postcompositions of structure map with homotopy *)
PostComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=Map[Function[{c},If[IntegerQ[c],{},c]],ArrayPad[{Function[{c},ArrowComp[{homotopy},c]]/@MatrixInput[[start,All]]},{{end-1,Length[MatrixInput]-end},{0}}],{2}];
(* Matrix of contribution of pre- and postcompositions of structure map with homotopy *)
PreAndPostComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=MapThread[AlgAA,{PostComposeMatrix[MatrixInput,homotopy,start,end],PreComposeMatrix[MatrixInput,homotopy,start,end]},2];
(* Homotopy without security checks *)
Homotopy0[StructureMaps_,homotopy_,start_,end_]:=
MapThread[AlgAA,{HomotopyAddDiffOnly[StructureMaps,homotopy,start,end],PreAndPostComposeMatrix[StructureMaps,homotopy,start,end]},2];
(* Homotopy with security checks; 
0. Check if genset  has same length as StructureMaps
1. Check if conditions for homotopy are satisfied
2. we do not want to use homotopies with wrong idempotents *)
Homotopy[StructureMaps_,genset_,homotopy_,start_,end_]:=
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[IntegerQ[CheckIfHomotopyIsAllowed[StructureMaps,homotopy,start,end]],
Print["USER ERROR: the conditions for adding a homotopy are not satisfied."],
If[
AllTrue[Range[NS],Function[{s},SIdemForGenQ[s,Position[generators,genset[[start]]][[1,1]]]==SIdemForAlgIndStart[s,homotopy[[s]]]&&
SIdemForGenQ[s,Position[generators,genset[[end]]][[1,1]]]==SIdemForAlgIndEnd[s,homotopy[[s]]]]],
Homotopy0[StructureMaps,homotopy,start,end],Print["USER ERROR: You are trying to use a homotopy with the wrong idempotents. Try again."]]]];
Homotopy::usage="Homotopy[StructureMaps,genset,homotopy,start,end] computes the new StuctureMaps obtained by applying a homotopy (=algebra element) to StructureMaps going from generator with index 'start' to generator with index 'end' in the underlying set of generators specified by 'genset'.";
(* Adding a homotpy such that a given label is killed from pre- or postcomposition with homotopy *)
(* First we need to find all splittings of the label. *)
(* Split a sequence of basic algebra elements into two  *)
SSplitSeq[s_,seq_]:=If[IntegerQ[seq],{{seq,seq}},Join[{{Position[SAlgebraTableInd[[s]],First[seq]][[1,2]],seq}},({seq[[1;;#]],seq[[#+1;;]]})&/@Range[1,Length[seq]-1],{{seq,Position[SAlgebraTableInd[[s]],Last[seq]][[1,1]]}}]];
(* SplitAlg gives a list of splittings, i.e. an entry is a pair of algebra elements whose arrow composition (=concatenation for type A and AA structures) is alg *)

SplitAlg[alg_]:=Transpose/@Tuples[Function[{s},If[TypeS[[s]]===TypeA,SSplitSeq[s,alg[[s]]],Reverse/@Position[SMultTable[[s]],alg[[s]]]]]/@Range[NS]];
(* Need to find homotopies such that a given label at position pos in MatrixInput is killed from precomposition with this homotopy. pos is a list of the form {endcoord,startcoor,position of algebra element in labelling of this arrow}.
Output is a list of pairs of the form {endgenindex of homotopy,index of splitting to be used for this homotopy} *)
AllHomotopiesForPreComp0[MatrixInput_,pos_]:=Flatten[Apply[Tuples[{{#1},{pos[[2]]},Position[MatrixInput[[pos[[1]]]],#2,{2}][[All,1]]}]&,SplitAlg[Part[MatrixInput,##]&@@pos],{1}],1];
AllHomotopiesForPreComp[MatrixInput_,pos_]:=CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForPreComp0[MatrixInput,pos]];
(* same for postcompositions.
Output is a list of pairs of the form {algebra element, startgenindex of homotopy,endgenindex of homotopy} *)
CheckIfHomotopyIsAllowedList[MatrixInput_,list_]:=DeleteCases[Apply[CheckIfHomotopyIsAllowed[MatrixInput,##]&,list,1],0];
AllHomotopiesForPostComp0[MatrixInput_,pos_]:=Flatten[Apply[Tuples[{{#2},Position[MatrixInput[[All,pos[[2]]]],#1,{2}][[All,1]],{pos[[1]]}}]&,SplitAlg[Part[MatrixInput,##]&@@pos],{1}],1];
AllHomotopiesForPostComp[MatrixInput_,pos_]:=
CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForPostComp0[MatrixInput,pos]];
(* For type A structures: function M *)
SMdiff[s_,seq_]:=Mod2[Flatten[Tuples/@Function[{c},MapAt[SDiffList[[s,#[[1]]]]&,{#}&/@seq,{c}]]/@Range[1,Length[seq]],1]];
SMmulpre=#@@@Partition[#2,2,1]&;
SMmul[s_,seq_]:=Mod2[DeleteCases[ReplacePart[Drop[seq,{#}],#->SMmulpre[Function[{a,b},SIndexComp[s,a,b]],seq][[#]]]&/@ Range[1,Length[seq]-1],v_/;MemberQ[v,0]]];
SM[s_,seq_]:=If[IntegerQ[seq],{},Join[SMmul[s,seq],SMdiff[s,seq]]];
(* Now combine surface components *)
M[alg_]:=Join@@(Function[{s},If[TypeS[[s]]===TypeA,ReplacePart[alg,s->#]&/@SM[s,alg[[s]]],ReplacePart[alg,s->#]&/@Position[SDiffList[[s]],alg[[s]]][[All,1]]]]/@Range[NS]);

MNonvanishingQ[alg_]:=M[alg]=!={};
(* All Homotopies for killing by M/Mm1 *)
AllHomotopiesForDiff0[MatrixInput_,pos_]:=Tuples[{M[MatrixInput[[##]]&@@pos],{pos[[2]]},{pos[[1]]}}];
AllHomotopiesForDiff[MatrixInput_,pos_]:=CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForDiff0[MatrixInput,pos]];
AllHomotopies[MatrixInput_,pos_]:=Join[
AllHomotopiesForDiff[MatrixInput,pos],
AllHomotopiesForPreComp[MatrixInput,pos],
AllHomotopiesForPostComp[MatrixInput,pos]];
AllHomotopies::usage="AllHomotopies[MatrixInput_,pos_] computes a list of all homotopies that can remove an arrow label specified by 'pos' in the Structure Maps 'MatrixInput'. A homotopy is a list {algebra element, startgenindex of homotopy, endgenindex of homotopy}.";
(* Check Subscript[A, \[Infinity]]-relations *)
AInfty[mat_]:=MapThread[AlgAA,{Map[Flatten[#,1]&,Map[Mm1,mat,{3}],{2}],Inner[ArrowComp[#1,#2]&,mat,mat,AlgAA]},2];
AInftyQ[mat_]:=Length[Flatten[AInfty[mat]]]==0;
AInftyQ::usage="AInftyQ[mat_] verifies \!\(\*SubscriptBox[\(A\), \(\[Infinity]\)]\)-relations, returning True if they hold and False otherwise.";
(* Could speed this up by parallelising, but if we need to check lots of them, ParallelTry should be faster *)
AllComplexities0[StructureMaps_,pos_,PosToBeCleaned_]:=
Apply[Complexity[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}];
AllComplexitiesQuot0[StructureMaps_,pos_,PosToBeCleaned_]:=
Apply[ComplexityQuot[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}];
AllComplexities[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexities0[StructureMaps,pos,PosToBeCleaned];
AllComplexitiesQuot[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexitiesQuot0[StructureMaps,pos,PosToBeCleaned];
(* Could speed this up by parallelising, but if we need to check lots of them, ParallelTry should be faster *)
AllComplexitiesParallel0[StructureMaps_,pos_,PosToBeCleaned_]:=
Parallelize[Apply[Complexity[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}]];
AllComplexitiesQuotParallel0[StructureMaps_,pos_,PosToBeCleaned_]:=
Parallelize[Apply[ComplexityQuot[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}]];
AllComplexitiesParallel[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexitiesParallel0[StructureMaps,pos,PosToBeCleaned];
AllComplexitiesQuotParallel[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexitiesQuotParallel0[StructureMaps,pos,PosToBeCleaned];
AllComplexities::usage="[StructureMaps_,pos_,PosToBeCleaned_] is a list of the complexities for the possible homotopies killing an alegbra element at position 'pos' in 'Structuremaps', in teh order of 'AllHomotopies'. As for the fucntion 'Complexity', PosToBeCleaned is an optional argument whose default is 0.";
ComplexityAlmostDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_,almostvar_]:=
Min[AllComplexities[StructureMaps,pos,PosToBeCleaned]]<(1+almostvar/100)*CurrentComplexity;
ComplexityQuotAlmostDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_,almostvar_]:=
Min[AllComplexitiesQuot[StructureMaps,pos,PosToBeCleaned]]<(1+almostvar/100)*CurrentComplexity;

ComplexityDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_:0,almostvar_:0]:=ComplexityAlmostDecreasingQ[StructureMaps,pos,CurrentComplexity,PosToBeCleaned,almostvar];
ComplexityQuotDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_:0,almostvar_:0]:=ComplexityQuotAlmostDecreasingQ[StructureMaps,pos,CurrentComplexity,PosToBeCleaned,almostvar];

ComplexityDecreasingParallelQ0[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_,almostvar_:0]:=
Min[AllComplexitiesParallel[StructureMaps,pos,PosToBeCleaned]]<CurrentComplexity;
ComplexityDecreasingParallelQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_:0,almostvar_:0]:=ComplexityDecreasingParallelQ0[StructureMaps,pos,CurrentComplexity,PosToBeCleaned,almostvar];

ComplexityDecreasingQ::usage="ComplexityDecreasing[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_] determines if there is a homotopy which removes the algebra element at position 'pos' in 'StructureMaps' and decreases the complexity of 'StructureMaps'. PosToBeCleaned is an optional argument as in the function 'Complexity'";
AutoSeparateGens::usage="AutoSeparateGens[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_] tries to find a complex homotopic to the input complex which is the direct sum of some subcomplexes whose underlying sets of generators are give by 'PosToBeCleaned', a list of positions to be cleaned, usually generated by PosToBeCleaned. Output is of the form {NewStructureMaps,LOG=Record of added homotopies}";
AutoSeparateGens[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]:=Module[{
Output={{},{}},
NGens=Length[gensets],
PosOfArrowsToBeRemoved={},
CurrentComplexity=Complexity[StructureMaps,PosToBeCleaned],
StructureMapsit=StructureMaps,
iter=0,
pos,(* this is the position we want to clean up in an iteration *)
homotopyStartEnd={},
start=1,
end=1,
LOG={},
NRandomPicks=0,
cycliccounter=0,
timeused=0,
almostvar=1,
NRandomInd=0,
maxTally=0
},
(* First check if the input is sensible *)
Print[Now];
Monitor[
If[
Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],
(* Calculate list of positions {endgen,startgen,position in label} *)
PosOfArrowsToBeRemoved=Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1];
If[
Length[PosOfArrowsToBeRemoved]==0,
Print["This complex is already cleaned up. Done nothing."],
(* Main iteration *)
While[iter<MaxIterations,
NRandomInd=0;
timeused=Timing[
(* Pick an element in PosOfArrowsToBeRemoved, i.e. a position of an algebra element that we want to homotope away. We first search for one where there exists a homotopy which decreases the complexity of 'StructureMapsit'. *)
CurrentComplexity=Complexity[StructureMapsit,PosToBeCleaned];
(* Parallelize this *)
Off[ParallelTry::toofew];
pos=ParallelTry[If[ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
(*pos=SelectFirst[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&,0];*)
(*
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,GenIndexPartitioning]&,0];
*)
(* If we have not found a homotopy, we look for one elsewhere that decreses complexity in PosToBeCleaned *)
If[pos===$Failed,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
];
(* If we still have not found a homotopy, we look for one elsewhere that decreses overall complexity *)
If[pos===$Failed,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity],#,$Failed]&,PosOfArrowsToBeRemoved];
];
(* If we still have not found a homotopy and we have not repeated the same homotopies too many times, we look for that almost decreases complexity in PosToBeCleaned *)
almostvar=1;
While[pos===$Failed&&almostvar<100&&maxTally<6,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned,almostvar],#,$Failed]&,PosOfArrowsToBeRemoved];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;
];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];
(* If we do not find one that decreases complexity, we 
1) abort
2)pick a random algebra element to be removed; but make sure that it is actually removable i.e. that there exists a homotopy.  *)
If[pos===$Failed,
(*1*)
Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*
PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,
pos=0;
(* we exit while-loop *)
iter=MaxIterations,
pos=RandomChoice[PosOfArrowsToBeRemoved];
NRandomPicks=NRandomPicks+1
]*)
];

If[
(* If we could not choose any arrow to homotope away (i.e. p=0; this should rarely happen), then leave out this loop and we exit while-loop. *)
pos=!=0,
cycliccounter=cycliccounter+Position[PosOfArrowsToBeRemoved,pos][[1,1]];
(* Select the homotopy with lowest complexity. *)
homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexitiesParallel[StructureMapsit,pos,PosToBeCleaned];
(* Add the homotopy *)
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd;
(* Record what we have just done *)
LOG=Append[LOG,homotopyStartEnd];
(* Compute the new list of arrows which go between different generator sets *)
PosOfArrowsToBeRemoved=Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1];
PosOfArrowsToBeRemoved=RotateLeft[PosOfArrowsToBeRemoved,cycliccounter];
(* Compute maximum number of identical homotopies *)
maxTally=Max[Tally[LOG][[All,2]]];
(* Check if we need to repeat. *)
If[Length[PosOfArrowsToBeRemoved]==0,
iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],
(* otherwise increment iter *)
iter=iter+1
];
]
][[1]]
]
]
],{{"Iteration "<>ToString[iter+1]},{"---------------"},{"Remaining Positions"},{ArrayPlot[SparseArray[(#[[1;;2]]->#[[3]])&/@Reverse[PosOfArrowsToBeRemoved],{NGens,NGens},0],ColorRules->{0->Green}]},{"Complexity"},{N[Complexity[StructureMapsit,PosToBeCleaned]]},{"Number of random picks"},{NRandomPicks},{"Time used in previous iteration"},{timeused}}//MatrixForm
];
Print["I increased complexity ",NRandomPicks," times." ];
Print[Now];
Output={StructureMapsit,LOG}
];
AutoSeparateGensQuot[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]:=Module[{
Output={{},{}},
NGens=Length[gensets],
PosOfArrowsToBeRemoved={},
CurrentComplexity=ComplexityQuot[StructureMaps,PosToBeCleaned],
StructureMapsit=StructureMaps,
iter=0,
pos,(* this is the position we want to clean up in an iteration *)
homotopyStartEnd={},
start=1,
end=1,
LOG={},
NRandomPicks=0,
cycliccounter=0,
timeused=0,
almostvar=1,
NRandomInd=0,
maxTally=0
},
(* First check if the input is sensible *)
Print[Now];
Monitor[
If[
Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],
(* Calculate list of positions {endgen,startgen,position in label} *)
PosOfArrowsToBeRemoved=Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1];
If[
Length[PosOfArrowsToBeRemoved]==0,
Print["This complex is already cleaned up. Done nothing."],
(* Main iteration *)
While[iter<MaxIterations,
NRandomInd=0;
timeused=Timing[
(* Pick an element in PosOfArrowsToBeRemoved, i.e. a position of an algebra element that we want to homotope away. We first search for one where there exists a homotopy which decreases the complexity of 'StructureMapsit'. *)
CurrentComplexity=ComplexityQuot[StructureMapsit,PosToBeCleaned];
(* Parallelize this *)
Off[ParallelTry::toofew];
pos=ParallelTry[If[ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
(*pos=SelectFirst[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&,0];*)
(*
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,GenIndexPartitioning]&,0];
*)
(* If we have not found a homotopy, we look for one elsewhere that decreses complexity in PosToBeCleaned *)
If[pos===$Failed,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
];
(* If we still have not found a homotopy, we look for one elsewhere that decreses overall complexity *)
If[pos===$Failed,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity],#,$Failed]&,PosOfArrowsToBeRemoved];
];
(* If we still have not found a homotopy and we have not repeated the same homotopies too many times, we look for that almost decreases complexity in PosToBeCleaned *)
almostvar=1;
While[pos===$Failed&&almostvar<100&&maxTally<6,
PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]!=0,{3}];
pos=ParallelTry[If[ComplexityQuotAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned,almostvar],#,$Failed]&,PosOfArrowsToBeRemoved];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;
];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];
(* If we do not find one that decreases complexity, we 
1) abort
2)pick a random algebra element to be removed; but make sure that it is actually removable i.e. that there exists a homotopy.  *)
If[pos===$Failed,
(*1*)
Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*
PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,
pos=0;
(* we exit while-loop *)
iter=MaxIterations,
pos=RandomChoice[PosOfArrowsToBeRemoved];
NRandomPicks=NRandomPicks+1
]*)
];
If[
(* If we could not choose any arrow to homotope away (i.e. p=0; this should rarely happen), then leave out this loop and we exit while-loop. *)
pos=!=0
,
cycliccounter=cycliccounter+Position[PosOfArrowsToBeRemoved,pos][[1,1]];
(* Select the homotopy with lowest complexity. *)
homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexitiesQuotParallel[StructureMapsit,pos,PosToBeCleaned];
(* Add the homotopy *)
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd;
(* Record what we have just done *)
LOG=Append[LOG,homotopyStartEnd];
(* Compute the new list of arrows which go between different generator sets *)
PosOfArrowsToBeRemoved=Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1];
PosOfArrowsToBeRemoved=RotateLeft[PosOfArrowsToBeRemoved,cycliccounter];
(* Compute maximum number of identical homotopies *)
maxTally=Max[Tally[LOG][[All,2]]];
(* Check if we need to repeat. *)
If[Length[PosOfArrowsToBeRemoved]==0,
iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],
(* otherwise increment iter *)
iter=iter+1
];
]
][[1]]
]
]
]
,
{{"Iteration "<>ToString[iter+1]},{"---------------"},{"Remaining Positions"},{ArrayPlot[SparseArray[(#[[1;;2]]->#[[3]])&/@Reverse[PosOfArrowsToBeRemoved],{NGens,NGens},0],ColorRules->{0->Green}]},{"ComplexityQuot"},{N[ComplexityQuot[StructureMapsit,PosToBeCleaned]]},{"Number of random picks"},{NRandomPicks},{"Time used in previous iteration"},{timeused}}//MatrixForm
];
Print["I increased complexity ",NRandomPicks," times." ];
Print[Now];
Output={StructureMapsit,LOG}
];
(*Clean up position*)AutoCleanPos::usage="AutoCleanPos[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]: tries to clean up a single position in StructureMaps, specified by PosToBeCleaned.";
AutoCleanPos[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]:=Module[{Output={{},{}},NGens=Length[gensets],PosOfArrowsToBeRemoved={},CurrentComplexity=ComplexityQuot[StructureMaps,{PosToBeCleaned}],StructureMapsit=StructureMaps,iter=0,pos,homotopyStartEnd={},start=1,end=1,LOG={},NRandomPicks=0,timeused=0,almostvar=1,NRandomInd=0,maxTally=0,numberofhomotopies=1,Mm1MHomotopyResults,possibleCandidates,i=0},(*First check if the input is sensible*)Print[Now];
Monitor[If[Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],(*Calculate list of positions {endgen,startgen,position in label}*)PosOfArrowsToBeRemoved=Append[PosToBeCleaned,#]&/@Range[Length[Part[StructureMapsit,##]&@@PosToBeCleaned]];
If[Length[PosOfArrowsToBeRemoved]==0,Print["This complex is already cleaned up. Done nothing."],(*Main iteration*)While[iter<MaxIterations,NRandomInd=0;
timeused=Timing[(*Pick an element in PosOfArrowsToBeRemoved,i.e.a position of an algebra element that we want to homotope away.We first search for one where there exists a homotopy which decreases the complexity of'StructureMapsit'.*)CurrentComplexity=ComplexityQuot[StructureMapsit,{PosToBeCleaned}];
(*Parallelize this*)(*Off[ParallelTry::toofew];
pos=ParallelTry[If[ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];*)numberofhomotopies=1;
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,{PosToBeCleaned}]&,$Failed];
If[pos===$Failed,numberofhomotopies=2;
(*pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,GenIndexPartitioning]&,0];*)(*If we still have not found a homotopy,we look for one elsewhere that decreses overall complexity*)(*If[pos===$Failed,PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]\[NotEqual]0,{3}];
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityDecreasingQ[StructureMapsit,#,Complexity[StructureMapsit,1]]&,$Failed];];*)(*Look for double homotopies that reduce the complexity as PosToBeCleaned*)Mm1MHomotopyResults=Flatten[StructureMapsit/@M[#],1]&/@(StructureMapsit[[##]]&@@PosToBeCleaned);
possibleCandidates=Complement[Select[Tuples[{#,#}]&@Range[Length[StructureMapsit[[##]]&@@PosToBeCleaned]],IntersectingQ[Mm1MHomotopyResults[[#[[1]]]],Mm1MHomotopyResults[[#[[2]]]]]&],{#,#}&/@Range[Length[StructureMapsit[[##]]&@@PosToBeCleaned]]];
For[i=1,i<=Length[possibleCandidates],i++,Off[ParallelTry::toofew];
homotopyStartEnd=ParallelTry[If[(ComplexityQuot[Function[{y1,y2,y3},Homotopy0[Function[{x1,x2,x3},Homotopy0[StructureMapsit,x1,x2,x3]]@@#[[1]],y1,y2,y3]]@@#[[2]],{PosToBeCleaned}]<CurrentComplexity)==True,#,$Failed]&,Tuples[{AllHomotopiesForDiff[StructureMapsit,Join[PosToBeCleaned,{possibleCandidates[[i,1]]}]],AllHomotopiesForDiff[StructureMapsit,Join[PosToBeCleaned,{possibleCandidates[[i,2]]}]]}]];
If[homotopyStartEnd=!=$Failed,i=Length[possibleCandidates]+1];];
If[Length[possibleCandidates]==0,homotopyStartEnd=$Failed];
If[homotopyStartEnd=!=$Failed,pos=1];];
(*If we still have not found a homotopy and we have not repeated the same homotopies too many times,we look for that almost decreases complexity in PosToBeCleaned*)(*almostvar=1;
While[pos===$Failed&&almostvar<100&&maxTally<6,PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]\[NotEqual]0,{3}];
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned,almostvar]&,$Failed];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];*)(*If we do not find one that decreases complexity,we 1) abort 2)pick a random algebra element to be removed;
but make sure that it is actually removable i.e.that there exists a homotopy.*)If[pos===$Failed,(*1*)Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,pos=0;
(*we exit while-loop*)iter=MaxIterations,pos=RandomChoice[PosOfArrowsToBeRemoved];
NRandomPicks=NRandomPicks+1]*)];

If[(*If we could not choose any arrow to homotope away (i.e.p=0;this should rarely happen),then leave out this loop and we exit while-loop.*)pos=!=0,(*Select the homotopy with lowest complexity.*)(*Add the homotopy*)If[numberofhomotopies==1,homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexitiesQuot[StructureMapsit,pos,{PosToBeCleaned}];
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd,StructureMapsit=Function[{y1,y2,y3},Homotopy0[Function[{x1,x2,x3},Homotopy0[StructureMapsit,x1,x2,x3]]@@#[[1]],y1,y2,y3]]@@#[[2]]&@homotopyStartEnd];
(*Record what we have just done*)LOG=Append[LOG,homotopyStartEnd];
(*Compute the new list of arrows which go between different generator sets*)PosOfArrowsToBeRemoved=Append[PosToBeCleaned,#]&/@Range[Length[Part[StructureMapsit,##]&@@PosToBeCleaned]];
(*Compute maximum number of identical homotopies*)maxTally=Max[Tally[LOG][[All,2]]];
(*Check if we need to repeat.*)If[Length[PosOfArrowsToBeRemoved]==0,iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],(*otherwise increment iter*)iter=iter+1];]][[1]]]]],{{"Iteration "<>ToString[iter+1]},{"---------------"},{{numberofhomotopies,i}},{Length[Part[StructureMapsit,##]&@@PosToBeCleaned]},{"Remaining Positions"},{ArrayPlot[SparseArray[(#[[1;;2]]->#[[3]])&/@Reverse[PosOfArrowsToBeRemoved],{NGens,NGens},0],ColorRules->{0->Green}]},{"Complexity"},{N[ComplexityQuot[StructureMapsit,{PosToBeCleaned}]]},{"Number of random picks"},{NRandomPicks},{"Time used in previous iteration"},{timeused}}//MatrixForm];
Print["I increased complexity ",NRandomPicks," times."];
Print[Now];
Output={StructureMapsit,LOG}];
(*Clean up position*)
AutoCleanPosns::usage="AutoCleanPos[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]: tries to clean up a set of positions in StructureMaps, specified by PosToBeCleaned.";
AutoCleanPosns[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_]:=Module[{
Output={{},{}},
NGens=Length[gensets],
PosOfArrowsToBeRemoved={},
CurrentComplexity=ComplexityQuot[StructureMaps,PosToBeCleaned],
StructureMapsit=StructureMaps,
iter=0,
pos,
homotopyStartEnd={},
start=1,
end=1,
LOG={},
NRandomPicks=0,
timeused=0,
almostvar=1,
NRandomInd=0,
maxTally=0,
numberofhomotopies=1,
Mm1MHomotopyResults,
i=0,
ii=0,
iii=0,
PosnsToBeCleaned,
sPosToBeCleaned,
After1Homotopy,
All1Homotopies,
All2Homotopies={}
},(*First check if the input is sensible*)
Print[Now];
Monitor[If[Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],(*Calculate list of positions {endgen,startgen,position in label}*)PosOfArrowsToBeRemoved=RandomSample[Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1],UpTo[10^5]];
If[Length[PosOfArrowsToBeRemoved]==0,Print["This complex is already cleaned up. Done nothing."],(*Main iteration*)While[iter<MaxIterations,NRandomInd=0;
timeused=Timing[(*Pick an element in PosOfArrowsToBeRemoved,i.e.a position of an algebra element that we want to homotope away.We first search for one where there exists a homotopy which decreases the complexity of'StructureMapsit'.*)
(* initialize values *)
numberofhomotopies=1;
All2Homotopies={};
i=0;
ii=0;
iii=0;
CurrentComplexity=ComplexityQuot[StructureMapsit,PosToBeCleaned];
(*
Off[ParallelTry::toofew];
pos=ParallelTry[If[ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned],#,$Failed]&,PosOfArrowsToBeRemoved];
*)
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityQuotDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned]&,$Failed];
(* if we haven't found a homotopy yet, we look for two consecutive homotopies *)
If[pos===$Failed,
(* We now try to do two consecutive homotopies which might lower complexity *)
numberofhomotopies=2;
(* initialize value *)
homotopyStartEnd=$Failed;
(* make list of all positions that we want to clean up, ordered by decreasing number of labels *)
PosnsToBeCleaned=DeleteCases[SortBy[PosToBeCleaned,Length[Part[StructureMapsit,##]&@@#]&],v_/;Length[Part[StructureMapsit,##]&@@v]==0];
(* Now try each of these positions *)
For[i=1,i<=Length[PosnsToBeCleaned],i++,
sPosToBeCleaned=PosnsToBeCleaned[[i]];
(* i is the label index on the arrow specified by sPosToBeCleaned *)
For[ii=1,ii<=Length[StructureMapsit[[##]]&@@sPosToBeCleaned],ii++,
(* Compute all possible [first] homotopies for each label on arrow specified by 'sPosToBeCleaned' *)
All1Homotopies=AllHomotopiesForDiff[StructureMapsit,Join[sPosToBeCleaned,{ii}]];
(* iii is the label index on the arrow specified by sPosToBeCleaned *)
For[iii=1,iii<= Length[All1Homotopies],iii++,
(* Compute new structure maps from current first homotopy *)
After1Homotopy=Function[{x1,x2,x3},Homotopy0[StructureMapsit,x1,x2,x3]]@@All1Homotopies[[iii]];
(* Compute all possible [second] homotopies for each label on arrow specified by 'sPosToBeCleaned' *)
All2Homotopies=Flatten[AllHomotopiesForDiff[After1Homotopy,Join[sPosToBeCleaned,{#}]]&/@Range[Length[After1Homotopy[[##]]&@@sPosToBeCleaned]],1];
(* Now search for those homotopies which lower complexity *)
If[
Length[All2Homotopies]>0,
homotopyStartEnd=SelectFirst[All2Homotopies,(ComplexityQuot[Function[{x1,x2,x3},Homotopy0[After1Homotopy,x1,x2,x3]]@@#,PosToBeCleaned]<CurrentComplexity)&,$Failed]
(*
Off[ParallelTry::toofew];
homotopyStartEnd=
ParallelTry[If[(ComplexityQuot[Function[{x1,x2,x3},Homotopy0[After1Homotopy,x1,x2,x3]]@@#,PosToBeCleaned]<CurrentComplexity)\[Equal]True,#,$Failed]&,All2Homotopies]
*)
];
If[homotopyStartEnd=!=$Failed,
homotopyStartEnd={All1Homotopies[[iii]],homotopyStartEnd};
i=Length[PosnsToBeCleaned]+1;
ii=Length[StructureMapsit[[##]]&@@sPosToBeCleaned]+1;
iii=Length[All1Homotopies]+1;
];
]
]
];
If[homotopyStartEnd=!=$Failed,pos=1];
];
(*If we still have not found a homotopy and we have not repeated the same homotopies too many times,we look for that almost decreases complexity in PosToBeCleaned*)(*almostvar=1;
While[pos===$Failed&&almostvar<100&&maxTally<6,PosOfArrowsToBeRemoved=Position[StructureMapsit,v_/;Length[v]\[NotEqual]0,{3}];
pos=SelectFirst[PosOfArrowsToBeRemoved,ComplexityAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosToBeCleaned,almostvar]&,$Failed];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];*)(*If we do not find one that decreases complexity,we 1) abort 2)pick a random algebra element to be removed;
but make sure that it is actually removable i.e.that there exists a homotopy.*)If[pos===$Failed,(*1*)Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,pos=0;
(*we exit while-loop*)iter=MaxIterations,pos=RandomChoice[PosOfArrowsToBeRemoved];
#{\[Alpha]-circles}=NRandomPicks=NRandomPicks+1]*)];
If[(*If we could not choose any arrow to homotope away (i.e.p=0;this should rarely happen),then leave out this loop and we exit while-loop.*)pos=!=0,(*Select the homotopy with lowest complexity.*)(*Add the homotopy*)If[numberofhomotopies==1,
homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexitiesQuot[StructureMapsit,pos,PosToBeCleaned];
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd
,
StructureMapsit=Function[{y1,y2,y3},Homotopy0[Function[{x1,x2,x3},Homotopy0[StructureMapsit,x1,x2,x3]]@@#[[1]],y1,y2,y3]]@@#[[2]]&@homotopyStartEnd];
(*Record what we have just done*)LOG=Append[LOG,homotopyStartEnd];
(*Compute the new list of arrows which go between different generator sets*)PosOfArrowsToBeRemoved=RandomSample[Flatten[Apply[Tuples[{{#1},{#2},Range[Length[StructureMapsit[[##]]]]}]&,PosToBeCleaned,{1}],1],UpTo[10^5]];
(*Compute maximum number of identical homotopies*)maxTally=Max[Tally[LOG][[All,2]]];
(*Check if we need to repeat.*)
If[Length[PosOfArrowsToBeRemoved]==0,iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],(*otherwise increment iter*)iter=iter+1];]][[1]]]]],{{"Iteration "<>ToString[iter+1]},{"---------------"},{ToString[numberofhomotopies]<>","<>ToString[i]<>"/"<>ToString[Length[PosnsToBeCleaned]]<>","<>ToString[ii]<>"/"<>ToString[Length[StructureMapsit[[##]]&@@sPosToBeCleaned]]<>","<>ToString[iii]<>"/"<>ToString[Length[All1Homotopies]]<>","<>ToString[Length[All2Homotopies]]},{If[numberofhomotopies==1," ----- ",{sPosToBeCleaned}]},{"Remaining Positions"},{ArrayPlot[SparseArray[(#[[1;;2]]->#[[3]])&/@Reverse[PosOfArrowsToBeRemoved],{NGens,NGens},0],ColorRules->{0->Green}]},{"Complexity"},{N[ComplexityQuot[StructureMapsit,PosToBeCleaned]]},{"Number of random picks"},{NRandomPicks},{"Time used in previous iteration"},{timeused}}//MatrixForm];
Print["I increased complexity ",NRandomPicks," times."];
Print[Now];
Output={StructureMapsit,LOG}];
];


==> anc/ConjugationBimodule.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    870167,      17550]
NotebookOptionsPosition[    851438,      17261]
NotebookOutlinePosition[    851968,      17281]
CellTagsIndexPosition[    851925,      17278]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["ConjugationBimodule.nb", "Title",
 CellChangeTimes->{{3.683902871124304*^9, 3.68390290606082*^9}, {
   3.6839498343279467`*^9, 3.683949835151998*^9}, {3.684141648169284*^9, 
   3.684141649737145*^9}, {3.6841417156830883`*^9, 3.684141717706863*^9}, 
   3.685713748603252*^9, {3.721997299453223*^9, 3.721997308341963*^9}, {
   3.734435047793572*^9, 3.7344350596606903`*^9}, {3.734438345692878*^9, 
   3.734438345916757*^9}, {3.734438389983255*^9, 3.734438390227153*^9}, {
   3.734458955082519*^9, 3.71131416489847*^9}, {3.7114655124590387`*^9, 
   3.711465512626837*^9}, {3.713532894513761*^9, 
   3.7135328997730722`*^9}},ExpressionUUID->"adc63739-3bcb-4413-9ec3-\
e81b3dafed73"],

Cell[TextData[{
 "Description: We compute the type AD structure",
 Cell[BoxData[
  FormBox[
   SubscriptBox[" ", "31"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8dd90896-0b05-4001-a2f3-8a55d7ee3b6a"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["CB", "13"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f1c441a5-5f74-4539-80cc-0e5d47cafa62"],
 ". The corresponding Heegaard diagram can be found at \n\n\
https://cbz20.raspberryip.com/documents/research/ConjugationBimodule_HD.JPG ."
}], "Text",
 CellChangeTimes->{{3.683950109886711*^9, 3.68395027867488*^9}, {
   3.683950357452958*^9, 3.683950446367662*^9}, 3.6857137535923758`*^9, {
   3.721997336851955*^9, 3.721997354905903*^9}, {3.7344350651940107`*^9, 
   3.734435098201968*^9}, {3.734438343972773*^9, 3.734438344231786*^9}, {
   3.734438392035844*^9, 3.7344383923106728`*^9}, {3.7344589609664927`*^9, 
   3.711314237684843*^9}, {3.7135328746478863`*^9, 3.713532887513534*^9}, {
   3.713532921113616*^9, 3.713532932648438*^9}, {3.71353298447584*^9, 
   3.713533056760831*^9}, {3.745069138328589*^9, 3.745069156368915*^9}, 
   3.745069200486733*^9, {3.768659663999631*^9, 3.76865966582848*^9}, {
   3.776877407159278*^9, 3.77687741556513*^9}, {3.776877449085634*^9, 
   3.776877510029991*^9}, {3.7768806104640303`*^9, 3.776880631384419*^9}, {
   3.7768807276617403`*^9, 3.776880748607971*^9}, {3.7768809755422077`*^9, 
   3.776881010366727*^9}},ExpressionUUID->"9a96924f-65d9-4539-b82f-\
a3e4aeed1bc2"],

Cell[CellGroupData[{

Cell["Load package BSFH.m", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
  3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
  3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685198191575903*^9, 
  3.685198207056624*^9}},ExpressionUUID->"d00ee4fb-80ee-4c68-8a7c-\
b316b37b4123"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\</home/knotkobold/anc/BSFH1.2.4.m\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.7234157660847197`*^9, 3.723415778527389*^9}, {
   3.72366717098398*^9, 3.723667171647027*^9}, {3.723738020904642*^9, 
   3.723738022568219*^9}, {3.723753564638088*^9, 3.723753564806628*^9}, 
   3.723938482922879*^9, {3.727009509359693*^9, 3.727009523401498*^9}, 
   3.733605360707992*^9, {3.733609001704913*^9, 3.733609001835444*^9}, {
   3.733755340564538*^9, 3.7337553407648487`*^9}, {3.734435021611693*^9, 
   3.713554160123749*^9}, {3.7768776183626432`*^9, 3.776877633690962*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4978bcb2-851d-4012-8782-ebed51398ec0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is BSFH.m, version 1.2.4, \\na tool for computing \
bordered sutured Heegaard Floer homology,\\nbased on an algorithm due to \
Rumen Zarev,\\nwritten in Mathematica 10.3.1.0 for Linux x86 (64-bit). \\nA \
manual for this Mathematica package (version 1.0) can be found in appendix D \
of\\n\\n   C.B. Zibrowius, \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"On a Heegaard Floer theory for tangles\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", PhD thesis (2016), Cambridge. \\n\\nFor more \
background on bordered sutured Floer theory, see\\n\\n   R. Zarev, \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"Bordered Floer homology for sutured manifolds\"\>",
    StripOnInput->False,
    FontSlant->Italic], 
   "\[InvisibleSpace]", "\<\", arXiv: 0908.1106v2.\\n\\nFor questions, \
suggestions or comments, please email claudius.zibrowius\"\>", 
   "\[InvisibleSpace]", "\<\"@\"\>", 
   "\[InvisibleSpace]", "\<\"posteo.net. \\n\\n    Copyright (C) 2015-2019 \
Claudius Zibrowius\\n\\n    This program is free software: you can \
redistribute it and/or modify\\n    it under the terms of the GNU Affero \
General Public License as published by\\n    the Free Software Foundation, \
either version 3 of the License, or\\n    (at your option) any later version.\
\\n\\n    This program is distributed in the hope that it will be useful,\\n  \
  but WITHOUT ANY WARRANTY; without even the implied warranty of\\n    \
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\\n    GNU \
Affero General Public License for more details.\\n\\n    You should have \
received a copy of the GNU Affero General Public License\\n    along with \
this program.  If not, see <http://www.gnu.org/licenses/>.\"\>"}],
  SequenceForm[
  "This is BSFH.m, version 1.2.4, \na tool for computing bordered sutured \
Heegaard Floer homology,\nbased on an algorithm due to Rumen Zarev,\nwritten \
in Mathematica 10.3.1.0 for Linux x86 (64-bit). \nA manual for this \
Mathematica package (version 1.0) can be found in appendix D of\n\n   C.B. \
Zibrowius, ", 
   Style["On a Heegaard Floer theory for tangles", Italic], 
   ", PhD thesis (2016), Cambridge. \n\nFor more background on bordered \
sutured Floer theory, see\n\n   R. Zarev, ", 
   Style["Bordered Floer homology for sutured manifolds", Italic], 
   ", arXiv: 0908.1106v2.\n\nFor questions, suggestions or comments, please \
email claudius.zibrowius", "@", 
   "posteo.net. \n\n    Copyright (C) 2015-2019 Claudius Zibrowius\n\n    \
This program is free software: you can redistribute it and/or modify\n    it \
under the terms of the GNU Affero General Public License as published by\n    \
the Free Software Foundation, either version 3 of the License, or\n    (at \
your option) any later version.\n\n    This program is distributed in the \
hope that it will be useful,\n    but WITHOUT ANY WARRANTY; without even the \
implied warranty of\n    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. \
 See the\n    GNU Affero General Public License for more details.\n\n    You \
should have received a copy of the GNU Affero General Public License\n    \
along with this program.  If not, see <http://www.gnu.org/licenses/>."],
  Editable->False]], "Print",
 CellChangeTimes->{3.776878154651331*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"74080213-246a-4096-b1af-8448a6eb8e15"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input data from nice Heegaard diagram", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.723672617767543*^9, 
  3.723672620817971*^9}},ExpressionUUID->"b10d1a30-05f3-47dc-8be0-\
035f82c57173"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regionsInput", "=", " ", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "12", "1", "\[Placeholder]", "\[Placeholder]"},
       {"2", "1", "12", "11", "2"},
       {"3", "2", "11", "10", "3"},
       {"4", "3", "10", "9", "4"},
       {"5", "4", "9", "8", "5"},
       {"6", "6", "7", "\[Placeholder]", "\[Placeholder]"},
       {"7", "13", "19", "\[Placeholder]", "\[Placeholder]"},
       {"8", "14", "20", "19", "13"},
       {"9", "15", "21", "20", "14"},
       {"10", "16", "22", "21", "15"},
       {"11", "17", "23", "22", "16"},
       {"12", "24", "18", "\[Placeholder]", "\[Placeholder]"},
       {"13", "3", "2", "\[Placeholder]", "\[Placeholder]"},
       {"14", "4", "1", "2", "3"},
       {"15", "14", "15", "\[Placeholder]", "\[Placeholder]"},
       {"16", "13", "16", "15", "14"},
       {"17", "22", "26", "25", "21"},
       {"18", "23", "27", "26", "22"},
       {"19", "24", "28", "27", "23"},
       {"20", "26", "25", "\[Placeholder]", "\[Placeholder]"},
       {"21", "25", "28", "\[Placeholder]", "\[Placeholder]"},
       {"22", "28", "27", "\[Placeholder]", "\[Placeholder]"},
       {"23", "20", "5", "6", "19"},
       {"24", "19", "6", "\[Placeholder]", "\[Placeholder]"},
       {"25", "29", "7", "8", "30"},
       {"26", "30", "8", "9", "31"},
       {"27", "31", "9", "10", "32"},
       {"28", "30", "29", "\[Placeholder]", "\[Placeholder]"},
       {"29", "29", "32", "\[Placeholder]", "\[Placeholder]"},
       {"30", "32", "31", "\[Placeholder]", "\[Placeholder]"},
       {"31", "17", "11", "12", "18"},
       {"32", "18", "12", "\[Placeholder]", "\[Placeholder]"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alphaarcsInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"{", 
        RowBox[{
        "25", ",", "21", ",", "15", ",", "14", ",", "20", ",", "5", ",", "8", 
         ",", "30"}], "}"}]},
      {"2", 
       RowBox[{"{", 
        RowBox[{
        "26", ",", "22", ",", "16", ",", "13", ",", "19", ",", "6", ",", "7", 
         ",", "29"}], "}"}]},
      {"3", 
       RowBox[{"{", 
        RowBox[{
        "27", ",", "23", ",", "17", ",", "11", ",", "2", ",", "3", ",", "10", 
         ",", "32"}], "}"}]},
      {"4", 
       RowBox[{"{", 
        RowBox[{
        "28", ",", "24", ",", "18", ",", "12", ",", "1", ",", "4", ",", "9", 
         ",", "31"}], "}"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alphacurvesInput", "=", 
    RowBox[{"{", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"If", " ", "there", " ", "were", " ", "any", " ", "\[Alpha]"}], 
     "-", 
     RowBox[{
     "curves", " ", "we", " ", "would", " ", "start", " ", "counting", " ", 
      "at", " ", 
      RowBox[{"Length", "[", "alphaarcsInput", "]"}]}], "+", "1"}], "=", 
    "5."}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betaarcsInput", "=", 
   RowBox[{"(", GridBox[{
      {"1", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "6"}], "]"}]},
      {"2", 
       RowBox[{"Range", "[", 
        RowBox[{"7", ",", "12"}], "]"}]},
      {"3", 
       RowBox[{"Range", "[", 
        RowBox[{"13", ",", "18"}], "]"}]},
      {"4", 
       RowBox[{"Range", "[", 
        RowBox[{"19", ",", "24"}], "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betacurvesInput", "=", 
   RowBox[{"(", GridBox[{
      {"5", 
       RowBox[{"Range", "[", 
        RowBox[{"25", ",", "28"}], "]"}]},
      {"6", 
       RowBox[{"Range", "[", 
        RowBox[{"29", ",", "32"}], "]"}]}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CancellationSortListInput", "=", 
   TagBox[
    RowBox[{"(", GridBox[{
       {"3", "2"},
       {"4", "1"},
       {"14", "15"},
       {"13", "16"},
       {"10", "11"},
       {"20", "21"},
       {"9", "12"},
       {"19", "22"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, 
        "ItemsIndexed" -> {}}], ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RelevantGeneratorQ", "[", "v_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"v", ",", 
       RowBox[{"e_", "/;", 
        RowBox[{
         RowBox[{"WhichAlphaQ", "[", "e", "]"}], "<", "5"}]}]}], "]"}], 
     "\[Equal]", "3"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"v", ",", 
        RowBox[{"e_", "/;", 
         RowBox[{
          RowBox[{"WhichAlphaQ", "[", "e", "]"}], "<", "5"}]}]}], "]"}], 
      "\[Equal]", "3"}], "&&", 
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"v", ",", 
        RowBox[{"e_", "/;", 
         RowBox[{
          RowBox[{"WhichAlphaQ", "[", "e", "]"}], "<", "5"}]}]}], "]"}], 
      "\[Equal]", "1"}]}], ";"}], "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "means", " ", "we", " ", "only", " ", "consider", " ", 
      "those", " ", "generators", " ", "relevant", " ", "which", " ", 
      "occupy", " ", "exactly", " ", "2", " ", "\[Alpha]"}], "-", 
     RowBox[{
     "curves", " ", "with", " ", "index", " ", "greater", " ", "than", " ", 
      "3.", " ", "Here"}]}], ",", " ", 
    RowBox[{
    "we", " ", "want", " ", "the", " ", "silly", " ", "arcs", " ", "to", " ", 
     "be", " ", "always", " ", 
     RowBox[{"occupied", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelevantGeneratorGenerationQ", "[", "listOfAlphas_", "]"}], ":=", 
   "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeS", "=", 
   RowBox[{"{", 
    RowBox[{"TypeA", ",", "TypeD"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TypeAB", "=", 
    RowBox[{"{", 
     RowBox[{"TypeBeta", ",", "TypeAlpha"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "order", " ", "of", " ", 
     RowBox[{"\[Alpha]", "/", "\[Beta]"}], " ", "can", " ", "be", " ", 
     "mixed", " ", "up"}], ",", " ", 
    RowBox[{
     RowBox[{"but", " ", "the", " ", 
      RowBox[{"\[Alpha]", "/", "\[Beta]"}]}], "-", 
     RowBox[{
     "arcs", " ", "must", " ", "be", " ", "ordered", " ", "accoriding", " ", 
      "to", " ", "the", " ", "order", " ", "of", " ", "the", " ", 
      "surfaces"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SBoundaryInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"12", ",", "32", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "24", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"30", ",", "29", ",", "28"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"22", ",", "21", ",", "20"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ArcDiagramMatchingsInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "6"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SAlwaysOccupiedArcs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SPotentiallyOccupiedArcs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SNeverOccupiedArcs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NSoa", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NSAlpha", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NSBeta", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NR", "=", "32"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NI", "=", "32"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step0Preparation", ";"}]}], "Input",
 CellChangeTimes->{{3.6497530722503233`*^9, 3.6497531640105715`*^9}, {
   3.649753200182641*^9, 3.6497532306203814`*^9}, {3.649753295437089*^9, 
   3.6497537205584044`*^9}, {3.649753809663501*^9, 3.6497540947948093`*^9}, {
   3.64975417591745*^9, 3.6497544232615967`*^9}, {3.649754582102682*^9, 
   3.6497546193148108`*^9}, {3.6497597447969356`*^9, 3.649759820857286*^9}, {
   3.6497598739923253`*^9, 3.6497600406208553`*^9}, {3.6498348056844025`*^9, 
   3.649834809398615*^9}, {3.6500118158196554`*^9, 3.6500119552486305`*^9}, {
   3.6500120907763824`*^9, 3.650012100424934*^9}, {3.6500121318167295`*^9, 
   3.6500121752402134`*^9}, {3.650012235023633*^9, 3.6500124904712434`*^9}, {
   3.6500125549099293`*^9, 3.6500135229893*^9}, {3.6500137752877307`*^9, 
   3.6500137980100307`*^9}, {3.650014346297391*^9, 3.6500144942018504`*^9}, {
   3.651649531551473*^9, 3.651649715648744*^9}, {3.651649748025792*^9, 
   3.651650111090334*^9}, {3.651650146439418*^9, 3.6516501589804354`*^9}, {
   3.651650192001482*^9, 3.651650433735837*^9}, {3.6516504753718996`*^9, 
   3.6516519704441*^9}, {3.651652054997223*^9, 3.651652060628233*^9}, {
   3.6519345605327864`*^9, 3.6519345810648155`*^9}, {3.6519358757890897`*^9, 
   3.6519358917171125`*^9}, {3.6519359368331766`*^9, 
   3.6519359370731773`*^9}, {3.651935978236236*^9, 3.6519360167562904`*^9}, {
   3.651936124565445*^9, 3.651936172629513*^9}, {3.651936220229581*^9, 
   3.6519362497016225`*^9}, {3.651936345052758*^9, 3.651937012110732*^9}, {
   3.6519370562627954`*^9, 3.651937314038168*^9}, {3.651937665336673*^9, 
   3.651937669427678*^9}, {3.6519377101977406`*^9, 3.651937863584965*^9}, {
   3.651937897214015*^9, 3.6519381861784363`*^9}, {3.6519382217124863`*^9, 
   3.6519384265657835`*^9}, {3.6519384666458426`*^9, 3.651938520239919*^9}, {
   3.6519385515209646`*^9, 3.6519388240813603`*^9}, {3.651938855954406*^9, 
   3.6519388862824492`*^9}, {3.6519392745537353`*^9, 
   3.6519392799437428`*^9}, {3.6519393372788243`*^9, 
   3.6519393914219007`*^9}, {3.651939423092946*^9, 3.6519395761171694`*^9}, {
   3.651939612384222*^9, 3.651939714064367*^9}, {3.65193975111042*^9, 
   3.6519399760747414`*^9}, {3.651941430807907*^9, 3.6519414332769117`*^9}, {
   3.651945362054637*^9, 3.651945363210703*^9}, {3.6519454225397882`*^9, 
   3.6519455694779973`*^9}, {3.651945720107213*^9, 3.6519457916863155`*^9}, {
   3.6519458487563953`*^9, 3.651945862358415*^9}, {3.651945927406509*^9, 
   3.651946006478621*^9}, {3.6519460579536943`*^9, 3.6519461737618604`*^9}, {
   3.651946204178903*^9, 3.651946227686937*^9}, {3.651946265880993*^9, 
   3.6519466589295626`*^9}, {3.651946690234609*^9, 3.6519467289476686`*^9}, {
   3.6519467600477147`*^9, 3.651946934603969*^9}, {3.6519469707200203`*^9, 
   3.6519470228180943`*^9}, {3.6519472390614033`*^9, 
   3.6519472412114067`*^9}, {3.6519472854534683`*^9, 
   3.6519473691605873`*^9}, {3.651948557668288*^9, 3.651948558138289*^9}, {
   3.6523417291331387`*^9, 3.652341766577015*^9}, {3.652343691754648*^9, 
   3.652343701715831*^9}, {3.65234386740432*^9, 3.6523439446431303`*^9}, {
   3.652344032687261*^9, 3.6523440596433907`*^9}, {3.652358747272119*^9, 
   3.652358986818255*^9}, {3.6523590916238422`*^9, 3.652359092089066*^9}, {
   3.652378686654628*^9, 3.652378730052348*^9}, {3.652378811671297*^9, 
   3.652378858709206*^9}, {3.6523789541849403`*^9, 3.65237921139062*^9}, 
   3.652379257576953*^9, {3.652507866916305*^9, 3.652507867239162*^9}, {
   3.6527159962477207`*^9, 3.652716042325199*^9}, {3.652716363312395*^9, 
   3.65271680328963*^9}, {3.6527169177729797`*^9, 3.652716918059433*^9}, {
   3.652717303055015*^9, 3.65271730330694*^9}, {3.652790736845571*^9, 
   3.65279074215808*^9}, {3.652790774966799*^9, 3.652790789743931*^9}, 
   3.653124165618794*^9, 3.653125890605195*^9, {3.6534471181783257`*^9, 
   3.653447122852326*^9}, {3.6534471620035152`*^9, 3.653447327499275*^9}, {
   3.653447448194496*^9, 3.6534478276643457`*^9}, {3.653447881673066*^9, 
   3.6534480504974194`*^9}, {3.653448089596459*^9, 3.653448208613467*^9}, {
   3.653448239094824*^9, 3.653449345615569*^9}, {3.653449384296937*^9, 
   3.653449507080082*^9}, {3.653449554328115*^9, 3.653449742551841*^9}, {
   3.653449805976263*^9, 3.653449861005069*^9}, {3.653449898022132*^9, 
   3.653450094006476*^9}, {3.653450148433264*^9, 3.653450416688586*^9}, {
   3.653450457907782*^9, 3.6534505694720583`*^9}, {3.653450608674986*^9, 
   3.653450773591426*^9}, {3.653450808496027*^9, 3.653450926856135*^9}, {
   3.6534509667392807`*^9, 3.653451123128397*^9}, {3.6534511645267897`*^9, 
   3.653451624907023*^9}, {3.653451768110091*^9, 3.653451773589279*^9}, {
   3.653645392293866*^9, 3.653645459559637*^9}, {3.653645700349249*^9, 
   3.6536458264115257`*^9}, {3.653645860138418*^9, 3.653646117204277*^9}, {
   3.6536462030397873`*^9, 3.653646512275378*^9}, {3.6536491677669697`*^9, 
   3.6536491695033207`*^9}, {3.653649648307026*^9, 3.653649650931691*^9}, {
   3.6539023990312862`*^9, 3.6539024120716743`*^9}, {3.654001721429076*^9, 
   3.654001725411331*^9}, {3.654001834747726*^9, 3.654001838677055*^9}, {
   3.654001886392312*^9, 3.6540018902218723`*^9}, {3.654001924972046*^9, 
   3.6540019274664392`*^9}, {3.654002021825857*^9, 3.654002050814403*^9}, {
   3.6540020837955217`*^9, 3.654002209262237*^9}, {3.654080975998732*^9, 
   3.654080986792881*^9}, {3.6540841797305727`*^9, 3.654084580791286*^9}, {
   3.654084647424561*^9, 3.654084938895278*^9}, {3.654084975695881*^9, 
   3.654085188005872*^9}, {3.654189112984047*^9, 3.6541891306026983`*^9}, {
   3.654279101274822*^9, 3.654279110214291*^9}, 3.670226470106555*^9, 
   3.672564778125291*^9, {3.6736107144428673`*^9, 3.67361071673802*^9}, {
   3.673610785955585*^9, 3.67361135996733*^9}, {3.673773958449003*^9, 
   3.67377396487294*^9}, {3.673886685926611*^9, 3.6738866862138453`*^9}, {
   3.6738885485791597`*^9, 3.673888548784831*^9}, 3.67532364078561*^9, 
   3.675510019026894*^9, 3.675510051233177*^9, 3.6755754684527073`*^9, {
   3.675580786025653*^9, 3.67558086913097*^9}, {3.675591097902276*^9, 
   3.675591098195758*^9}, {3.67559116628647*^9, 3.6755911669263783`*^9}, {
   3.6755911999068737`*^9, 3.675591200173562*^9}, {3.6755915244292*^9, 
   3.6755918989747963`*^9}, {3.675592002522607*^9, 3.675592022435896*^9}, {
   3.675592089113963*^9, 3.675592089701181*^9}, {3.675593425511962*^9, 
   3.675593429599656*^9}, {3.675593470474856*^9, 3.6755935621622753`*^9}, {
   3.675595252252369*^9, 3.675595317034992*^9}, {3.675681759366687*^9, 
   3.675681806490787*^9}, {3.675851569617619*^9, 3.675851637197174*^9}, {
   3.6759226733014708`*^9, 3.675922683031599*^9}, {3.675924874544126*^9, 
   3.6759250783099422`*^9}, {3.675925765316263*^9, 3.675925853845504*^9}, {
   3.6759386639242983`*^9, 3.6759387209604273`*^9}, {3.6759584239651003`*^9, 
   3.6759585214012747`*^9}, {3.675958553821933*^9, 3.675958570771214*^9}, {
   3.6759600153765717`*^9, 3.675960057712853*^9}, {3.6759602372898693`*^9, 
   3.675960242562107*^9}, {3.6759602873497257`*^9, 3.6759603900916567`*^9}, {
   3.6759604399252377`*^9, 3.675960446607627*^9}, 3.676005272937895*^9, 
   3.6760053240393467`*^9, 3.676021482545515*^9, {3.676021560052281*^9, 
   3.676022127436892*^9}, {3.676022216512494*^9, 3.6760229843015423`*^9}, {
   3.676023177212393*^9, 3.676023546449527*^9}, {3.676024271478404*^9, 
   3.676024603324912*^9}, {3.676024665484136*^9, 3.676024782787224*^9}, {
   3.676024854119236*^9, 3.6760248640841513`*^9}, {3.6760250088069153`*^9, 
   3.676025057439742*^9}, {3.676025249390964*^9, 3.6760253009161587`*^9}, {
   3.676025343840477*^9, 3.676025454046672*^9}, {3.676119221103794*^9, 
   3.676119228237918*^9}, {3.6761193013380613`*^9, 3.676119510407556*^9}, {
   3.676119543752206*^9, 3.676119727419374*^9}, {3.676119761094864*^9, 
   3.676119890665061*^9}, {3.676120078015214*^9, 3.676120083406232*^9}, {
   3.676121221198847*^9, 3.676121921702248*^9}, {3.6761219691023912`*^9, 
   3.676122334365264*^9}, {3.676122380870414*^9, 3.676122406798971*^9}, {
   3.67612244311215*^9, 3.6761225221941767`*^9}, {3.676122639453322*^9, 
   3.676122939279006*^9}, {3.676123227018145*^9, 3.676123257096648*^9}, {
   3.6761237135454493`*^9, 3.676123734364585*^9}, {3.6761250122199507`*^9, 
   3.676125012376691*^9}, {3.676125176189796*^9, 3.67612517638523*^9}, {
   3.677676312748744*^9, 3.677676327903968*^9}, {3.677676991863443*^9, 
   3.67767729526375*^9}, {3.677677333016506*^9, 3.677677490646119*^9}, {
   3.677677523157702*^9, 3.677677667586739*^9}, {3.677677718868541*^9, 
   3.6776778204809504`*^9}, {3.677677873168643*^9, 3.677677927030601*^9}, {
   3.67767796875508*^9, 3.6776780297813463`*^9}, {3.677678064052412*^9, 
   3.677678451162526*^9}, {3.677678660504642*^9, 3.677678916339388*^9}, {
   3.67767894672374*^9, 3.6776792507558193`*^9}, {3.6776793205431004`*^9, 
   3.677679488099471*^9}, {3.677679533149323*^9, 3.677679754394271*^9}, 
   3.677681168910832*^9, {3.678722500020762*^9, 3.678722518955509*^9}, {
   3.6787230661747*^9, 3.678723242930275*^9}, {3.678723283137291*^9, 
   3.67872332957576*^9}, {3.678723365853586*^9, 3.67872383272751*^9}, {
   3.6787238948014593`*^9, 3.6787239608564997`*^9}, {3.678724796691175*^9, 
   3.678724820003809*^9}, {3.67872485860867*^9, 3.678724868788558*^9}, {
   3.678729313739044*^9, 3.67872933221128*^9}, {3.6787294763543367`*^9, 
   3.6787299065469646`*^9}, {3.6787300710280848`*^9, 3.678730071422598*^9}, {
   3.678730322495199*^9, 3.678730323785355*^9}, {3.6787303950068274`*^9, 
   3.678730395674675*^9}, {3.678765758197289*^9, 3.678766381340143*^9}, {
   3.67876643099756*^9, 3.6787665616908283`*^9}, {3.678768317890379*^9, 
   3.678768318508003*^9}, {3.678768423156954*^9, 3.6787684278849363`*^9}, {
   3.678768509959207*^9, 3.6787685197194843`*^9}, {3.678768553818428*^9, 
   3.678768554569421*^9}, {3.678768589208424*^9, 3.678769290619643*^9}, {
   3.678769326536812*^9, 3.678769428639135*^9}, {3.678769493829928*^9, 
   3.678769509433446*^9}, {3.678769549578459*^9, 3.678769590779674*^9}, {
   3.6787704361854763`*^9, 3.678770641273473*^9}, {3.678773223101853*^9, 
   3.678773239704031*^9}, 3.679373090029645*^9, {3.683894359412177*^9, 
   3.683894407306477*^9}, {3.6838945110481052`*^9, 3.6838945173890753`*^9}, 
   3.68389683590415*^9, {3.683901863456834*^9, 3.683901890387862*^9}, 
   3.6839019752670717`*^9, {3.683902018178482*^9, 3.683902048968762*^9}, {
   3.683902118716179*^9, 3.6839021222572412`*^9}, {3.683902287755432*^9, 
   3.683902287917288*^9}, {3.683906644387364*^9, 3.6839066446741962`*^9}, {
   3.68390670210072*^9, 3.68390670236974*^9}, {3.68398447852845*^9, 
   3.6839844790536222`*^9}, {3.684038701674336*^9, 3.684038706669203*^9}, {
   3.685188570586812*^9, 3.685188599093625*^9}, {3.685189608057357*^9, 
   3.685189623863472*^9}, {3.6851900509380713`*^9, 3.685190072082631*^9}, {
   3.685190109244026*^9, 3.685190247420245*^9}, {3.685190334233671*^9, 
   3.685190360919217*^9}, {3.685197303680831*^9, 3.6851973889965363`*^9}, {
   3.685197420990172*^9, 3.685197617340919*^9}, {3.6851976971770067`*^9, 
   3.685197772978985*^9}, {3.685197845150587*^9, 3.685197845392006*^9}, {
   3.685713782727233*^9, 3.685713833952775*^9}, {3.685713879256155*^9, 
   3.685713945014422*^9}, 3.7219974339670343`*^9, {3.721997480722775*^9, 
   3.72199759374489*^9}, {3.7219976343971233`*^9, 3.721997668078792*^9}, {
   3.721997880708281*^9, 3.721998366232369*^9}, {3.7219983997312*^9, 
   3.721998483675221*^9}, {3.7219985177249117`*^9, 3.721998666328614*^9}, {
   3.72199870451763*^9, 3.721998852162629*^9}, {3.7219989768556213`*^9, 
   3.721999314925338*^9}, {3.7219993809372168`*^9, 3.721999556335834*^9}, {
   3.7219995994835443`*^9, 3.721999640717476*^9}, {3.721999680206262*^9, 
   3.721999815449955*^9}, {3.721999849009622*^9, 3.72199993768156*^9}, {
   3.722000003359634*^9, 3.722000127720542*^9}, {3.7220001857021008`*^9, 
   3.72200018592206*^9}, 3.722000420628166*^9, {3.7220005898027287`*^9, 
   3.722000592532983*^9}, {3.722000644255308*^9, 3.722000656138236*^9}, {
   3.722007870852025*^9, 3.722007898780375*^9}, {3.722017503370961*^9, 
   3.722017640662939*^9}, {3.722017682239951*^9, 3.722017693201975*^9}, {
   3.722020227197534*^9, 3.722020231005019*^9}, 3.722092908273079*^9, {
   3.722093080740468*^9, 3.722093082114749*^9}, {3.723415790787979*^9, 
   3.723416404706965*^9}, {3.723416468889824*^9, 3.723416579911195*^9}, {
   3.7234168569572897`*^9, 3.723416963499167*^9}, {3.7234170042668467`*^9, 
   3.7234171977293*^9}, {3.723417239503413*^9, 3.723417295022846*^9}, {
   3.72341734144635*^9, 3.723417401530109*^9}, {3.723417586311758*^9, 
   3.7234177313962584`*^9}, {3.723419287106214*^9, 3.723419294199361*^9}, {
   3.7236660878025618`*^9, 3.723666172431576*^9}, {3.723666208944489*^9, 
   3.723666307629771*^9}, {3.723666382623555*^9, 3.723666386365075*^9}, {
   3.72366642274685*^9, 3.7236664291071663`*^9}, {3.7236673903259783`*^9, 
   3.723667419912175*^9}, {3.723667701841367*^9, 3.723667702282302*^9}, {
   3.723671437179936*^9, 3.723671437416304*^9}, {3.7236715720246267`*^9, 
   3.723671638070697*^9}, {3.7236725777781353`*^9, 3.7236725785813313`*^9}, {
   3.723735551982193*^9, 3.7237355555417223`*^9}, {3.7237356138966846`*^9, 
   3.723735617299025*^9}, 3.723743811664345*^9, 3.7237440060110292`*^9, {
   3.7237447285835342`*^9, 3.723744742579185*^9}, 3.723744777957954*^9, {
   3.7237451468981533`*^9, 3.7237451500506773`*^9}, {3.723745374913101*^9, 
   3.723745423872678*^9}, {3.7237455307223663`*^9, 3.72374553724334*^9}, 
   3.723745789739831*^9, {3.7237547633137407`*^9, 3.7237547638962107`*^9}, {
   3.72375704654773*^9, 3.7237570471620703`*^9}, {3.7239315100745687`*^9, 
   3.7239315506807203`*^9}, {3.723931610804687*^9, 3.723931643900478*^9}, {
   3.7239335833035192`*^9, 3.723933584503089*^9}, {3.724018466512412*^9, 
   3.72401846682948*^9}, 3.7240206729222603`*^9, {3.724022507992247*^9, 
   3.724022510370962*^9}, {3.7270095310591516`*^9, 3.7270095312158318`*^9}, {
   3.7270209634364357`*^9, 3.72702096567369*^9}, {3.733605695189417*^9, 
   3.733605704871434*^9}, {3.733605872125587*^9, 3.733605914441181*^9}, {
   3.733606010308193*^9, 3.7336061088104763`*^9}, {3.733606141203178*^9, 
   3.733606371008328*^9}, {3.7336064236227207`*^9, 3.733606622722334*^9}, {
   3.733606714381365*^9, 3.733606730163526*^9}, {3.733606790324892*^9, 
   3.733606921026422*^9}, {3.733606999798793*^9, 3.7336070539952097`*^9}, {
   3.733607103087698*^9, 3.733607103383068*^9}, {3.733607194051852*^9, 
   3.7336071973707247`*^9}, {3.733607262887135*^9, 3.7336072630825043`*^9}, {
   3.7336079387259493`*^9, 3.733607953655712*^9}, {3.733608014451995*^9, 
   3.733608015010807*^9}, {3.7336082141490393`*^9, 3.733608237771854*^9}, {
   3.7336082779263144`*^9, 3.733608333408827*^9}, {3.7337553631410933`*^9, 
   3.733755410055134*^9}, {3.734379360059757*^9, 3.734379360277059*^9}, {
   3.7343794425691833`*^9, 3.734379449820031*^9}, 3.734382118856283*^9, {
   3.734384943784169*^9, 3.7343849543752117`*^9}, {3.734384999856145*^9, 
   3.734385004074483*^9}, {3.734435111257887*^9, 3.734435113747119*^9}, {
   3.7344356949901257`*^9, 3.734435966156664*^9}, {3.734436626431243*^9, 
   3.734436781710971*^9}, {3.7344374315268087`*^9, 3.734437467426601*^9}, {
   3.734437499569891*^9, 3.734437500155129*^9}, {3.7344375366398783`*^9, 
   3.734437597376424*^9}, {3.734437895527596*^9, 3.734437895862267*^9}, {
   3.734438399217408*^9, 3.73443841858202*^9}, {3.734458988658173*^9, 
   3.7344596587584133`*^9}, {3.734459950705719*^9, 3.734460256175251*^9}, {
   3.734460326852746*^9, 3.7344603280056677`*^9}, {3.734460367212645*^9, 
   3.734460375965604*^9}, {3.734460407054327*^9, 3.7344604257678757`*^9}, {
   3.734460498284203*^9, 3.734460680198518*^9}, {3.734460746405047*^9, 
   3.734460775328206*^9}, {3.7344608190769787`*^9, 3.711314283635149*^9}, {
   3.7113144068387823`*^9, 3.711314827356529*^9}, {3.711314884941846*^9, 
   3.711314967700901*^9}, {3.711315060194261*^9, 3.7113151000087337`*^9}, {
   3.711315244224717*^9, 3.711315276245183*^9}, {3.71131577882937*^9, 
   3.711315787229356*^9}, {3.7113158280100946`*^9, 3.711315944862928*^9}, {
   3.711316354075746*^9, 3.711316371430684*^9}, {3.7114655295886383`*^9, 
   3.7114655736651983`*^9}, {3.711465623604836*^9, 3.711465637350697*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"203e99ed-2990-469e-973e-42760e06519d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"CHECK THE FOLLOWING FEEDBACK CAREFULLY! \"\>"], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167087461*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a504d94a-9f88-4cd3-af12-b0cfd0966c25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{number of \[Alpha]-type surface components}=\"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm["#{number of \[Alpha]-type surface components}=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781671528*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2b640ed2-a5a1-4a0d-a4e3-1494b1f102c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{number of \[Beta]-type surface components}=\"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm["#{number of \[Beta]-type surface components}=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167213818*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7ff098a5-904d-4022-9bf7-3c8e635e54e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{regions}=\"\>", "\[InvisibleSpace]", "32"}],
  SequenceForm["#{regions}=", 32],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167271842*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7e3735bc-eac3-4b7b-b7be-6c8131578cbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"#{intersection points}=\"\>", "\[InvisibleSpace]", "32"}],
  SequenceForm["#{intersection points}=", 32],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.77687816732618*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"55c3eeaa-a6bf-48c6-9d75-c7ebbc155a39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" 0 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "9", ",", "12", ",", "14", ",", "15", ",", "19", ",", 
     "22"}], "}"}]}],
  SequenceForm[" 0 vertices = ", {2, 3, 9, 12, 14, 15, 19, 22}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781673895407`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"278f3534-f7c9-45b3-bd02-c58881f6645b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "6", ",", "8", ",", "10", ",", "13", ",", "20", ",", "25", ",", 
     "26", ",", "29", ",", "30"}], "}"}]}],
  SequenceForm["+1 vertices = ", {4, 6, 8, 10, 13, 20, 25, 26, 29, 30}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167444481*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"97e3a73d-cd91-47f3-9027-8b76e4d15d37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-1 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "11", ",", "16", ",", "18", ",", "21", ",", "23", ",", "27", 
     ",", "28", ",", "31", ",", "32"}], "}"}]}],
  SequenceForm["-1 vertices = ", {1, 11, 16, 18, 21, 23, 27, 28, 31, 32}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167500853*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"74670bd0-afdd-40de-acb6-3f1c235d40ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"+2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "24"}], "}"}]}],
  SequenceForm["+2 vertices = ", {17, 24}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781675334177`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2b8fac94-d8f4-427c-8583-f07b3d359e16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-2 vertices = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}]}],
  SequenceForm["-2 vertices = ", {5, 7}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167567265*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"46ee7309-76b4-4540-9015-8052a40fcf58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"bigon regions = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "6", ",", "7", ",", "12", ",", "13", ",", "15", ",", "20", ",", 
     "21", ",", "22", ",", "24", ",", "28", ",", "29", ",", "30", ",", "32"}],
     "}"}]}],
  SequenceForm[
  "bigon regions = ", {1, 6, 7, 12, 13, 15, 20, 21, 22, 24, 28, 29, 30, 32}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167595009*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0bf12f1f-c376-4dda-bca5-02afa78e34e2"],

Cell[BoxData["\<\"No multiple cancellation. Good! \"\>"], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167617017*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"91d456d8-ca1d-459d-bde4-9a8aace38c5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Intersection points whose cancellation will be attempted last: \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "6", ",", "7", ",", "8", ",", "17", ",", "18", ",", "23", ",", 
     "24", ",", "25", ",", "26", ",", "27", ",", "28", ",", "29", ",", "30", 
     ",", "31", ",", "32"}], "}"}]}],
  SequenceForm[
  "Intersection points whose cancellation will be attempted last: ", {5, 6, 7,
    8, 17, 18, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167630621*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b4b6e995-6d54-4556-b419-4e3e32e03ece"],

Cell[BoxData["\<\"Cancelling pairs belong to same \[Alpha]s. Good!\"\>"], \
"Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781676443377`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"27d8e05d-67f1-4fca-a6fd-14b54da55aca"],

Cell[BoxData["\<\"Cancelling pairs belong to same \[Beta]s. Good!\"\>"], \
"Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167663501*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c387910d-2774-420e-bc9c-cc8c7c5f4f2d"],

Cell[BoxData["\<\"All intersection points lie on exactly one \[Alpha]-curve. \
Good!\"\>"], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167685503*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a75db318-8610-497e-b062-93d82b2dca88"],

Cell[BoxData["\<\"All intersection points lie on exactly one \[Beta]-curve. \
Good!\"\>"], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167700734*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"2f882f35-7eb9-469a-88b8-7e1b694af86f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NAC=#{\[Alpha]-circles}=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["NAC=#{\[Alpha]-circles}=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167715201*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1f9ff541-4d6c-4c95-9cee-844b2e1a8af5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NAA=#{\[Alpha]-arcs}=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["NAA=#{\[Alpha]-arcs}=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167753244*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9509a0e5-6546-47d1-9c96-004671adb1a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NA=#{\[Alpha]-curves}=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["NA=#{\[Alpha]-curves}=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781677699127`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"35f033b0-214f-41a2-8d3e-dd1f2f6c1c84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NBC=#{\[Beta]-circles}=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["NBC=#{\[Beta]-circles}=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781678037357`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"53a97669-8971-4f2a-981a-c94b2844cb0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NBA=#{\[Beta]-arcs}=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["NBA=#{\[Beta]-arcs}=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167819517*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"42be40a4-877b-4923-aa2d-9f1c806b1b66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"NB=#{\[Beta]-curves}=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["NB=#{\[Beta]-curves}=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781678570757`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"670f04e7-cba9-444b-846f-3761e9ec0e7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Noba=#{occupied \[Beta]-curves}=\"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm["Noba=#{occupied \[Beta]-curves}=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781678920603`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7f91d873-afb6-436d-b5cd-bce04574f36e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Surface \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" (\"\>", "\[InvisibleSpace]", "TypeA", 
   "\[InvisibleSpace]", "\<\"): #occupied \"\>", 
   "\[InvisibleSpace]", "\<\"\[Beta]\"\>", 
   "\[InvisibleSpace]", "\<\"-arcs = \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", #moving strands = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm[
  "Surface ", 1, " (", $CellContext`TypeA, "): #occupied ", "\[Beta]", 
   "-arcs = ", 1, ", #moving strands = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781679068832`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ebbaa519-5248-41e6-b4b8-0a637a258901"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Surface \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" (\"\>", "\[InvisibleSpace]", "TypeD", 
   "\[InvisibleSpace]", "\<\"): #occupied \"\>", 
   "\[InvisibleSpace]", "\<\"\[Alpha]\"\>", 
   "\[InvisibleSpace]", "\<\"-arcs = \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", #moving strands = \"\>", "\[InvisibleSpace]", 
   "1"}],
  SequenceForm[
  "Surface ", 2, " (", $CellContext`TypeD, "): #occupied ", "\[Alpha]", 
   "-arcs = ", 3, ", #moving strands = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.7768781679256477`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7872ed78-ef28-44f2-9001-306e3fa1ead0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" glueing surfaces.\"\>"}],
  SequenceForm["There are ", 2, " glueing surfaces."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733607118509245*^9, 3.7336071997408323`*^9, 3.7336072634787416`*^9, 
   3.733607956668873*^9, {3.733608016293334*^9, 3.7336080366856937`*^9}, 
   3.733608362161207*^9, 3.733609042334016*^9, 3.733755708739984*^9, 
   3.734379290321608*^9, 3.734379366677878*^9, 3.734379467497616*^9, 
   3.734380143372559*^9, 3.734380175078794*^9, {3.734380207793304*^9, 
   3.734380249190404*^9}, 3.73438050926929*^9, 3.7343821267158527`*^9, 
   3.7343845842425747`*^9, {3.734384958081942*^9, 3.73438500477031*^9}, 
   3.7344375982398243`*^9, {3.7344378973861723`*^9, 3.7344379110161*^9}, 
   3.734438422065709*^9, 3.734460866287717*^9, {3.734479012903027*^9, 
   3.711315946109469*^9}, {3.711316361417495*^9, 3.711316378655411*^9}, 
   3.7113164090882797`*^9, 3.711465648590523*^9, 3.713532976751977*^9, 
   3.7135333077746973`*^9, 3.768583338398612*^9, 3.768594445957643*^9, 
   3.768608485533601*^9, 3.776877996307529*^9, 3.776878167940538*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"23adb7ab-790c-4af7-adfe-269393f88b85"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup for backups", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.68390335323253*^9, 
   3.683903371168364*^9}, {3.683949830312366*^9, 3.683949830550836*^9}, {
   3.685186908447523*^9, 3.6851869085320377`*^9}, {3.685187100587757*^9, 
   3.685187104979512*^9}, {3.685187153661024*^9, 3.68518716342925*^9}, {
   3.685198090550712*^9, 3.6851980924296083`*^9}, 
   3.68519813049438*^9},ExpressionUUID->"9fae5ac1-6c80-49b6-a252-\
cbb2e20c1046"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"BackupFilePath", "=", 
      RowBox[{"<", 
       RowBox[{"path", " ", "for", " ", "backup"}], ">"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"To", " ", "save", " ", "all", " ", "variables"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"DumpSave", "[", 
       RowBox[{
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ",", 
        "\"\<Global`\>\""}], "]"}]}], ";", "\n", 
     RowBox[{
     "To", " ", "load", " ", "all", " ", "variables", " ", "from", " ", 
      "this", " ", "file"}]}], ",", " ", 
    RowBox[{
     RowBox[{"use", ":", " ", 
      RowBox[{"<<", 
       RowBox[{"(", 
        RowBox[{"BackupFilePath", "<>", "\"\<.mx\>\""}], ")"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{"BackupFilePath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<\>\"", "<>", 
    RowBox[{"StringDrop", "[", 
     RowBox[{
      RowBox[{"FileNameTake", "[", 
       RowBox[{"NotebookFileName", "[", "]"}], "]"}], ",", 
      RowBox[{"-", "3"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.685187085220419*^9, 3.685187085619646*^9}, {
   3.685187115996806*^9, 3.685187117420495*^9}, {3.685187180166778*^9, 
   3.685187271160758*^9}, {3.6851876607312403`*^9, 3.685187679762589*^9}, {
   3.6851877211005583`*^9, 3.6851878014470453`*^9}, {3.685188020564032*^9, 
   3.685188024022112*^9}, {3.6851880573745403`*^9, 3.6851882124099407`*^9}, {
   3.685188243804207*^9, 3.6851882507369843`*^9}, {3.685202300849607*^9, 
   3.68520234868612*^9}, 3.722004361789242*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"9b2940aa-dd04-4cca-aabc-6c7a25a0a08f"],

Cell[BoxData["\<\"/home/knotkobold/anc/ConjugationBimodule\"\>"], "Output",
 CellChangeTimes->{
  3.685202350065628*^9, 3.6852477522167463`*^9, 3.685248991231922*^9, 
   3.685258909150461*^9, 3.685692740393689*^9, 3.685706229642539*^9, 
   3.685711702345194*^9, 3.68571233346281*^9, 3.685712547769155*^9, 
   3.685713974617674*^9, 3.685851749858959*^9, 3.722000695041177*^9, 
   3.722004362516644*^9, 3.7220079494583063`*^9, 3.722012505369529*^9, 
   3.7220216394515963`*^9, 3.722033719298346*^9, 3.7220775574083023`*^9, 
   3.7220776096687403`*^9, 3.72208310845842*^9, 3.722092912080484*^9, 
   3.722093112430694*^9, 3.7221225873618107`*^9, 3.722123140183363*^9, 
   3.7221249755908613`*^9, 3.72217171138757*^9, 3.722175312670989*^9, 
   3.7236686279589787`*^9, 3.723669149936488*^9, 3.7236766592293463`*^9, 
   3.7236780394506683`*^9, 3.723728339577001*^9, 3.723729440034512*^9, 
   3.723730007521289*^9, 3.723734410877076*^9, 3.723735411999772*^9, 
   3.723736501621051*^9, 3.7237373671223173`*^9, 3.723738034843511*^9, 
   3.7237382401324*^9, 3.723738571499516*^9, 3.7237388162293*^9, 
   3.7237389882749653`*^9, 3.7237392349348717`*^9, 3.723742685151993*^9, 
   3.723743029331995*^9, 3.723743819328003*^9, 3.723754773237927*^9, 
   3.723756462395455*^9, 3.723756875330798*^9, 3.723757061493388*^9, 
   3.7239327392399263`*^9, 3.723932937265685*^9, 3.723933591457423*^9, 
   3.723937005728163*^9, 3.723937350145104*^9, 3.723938494338406*^9, 
   3.724018476170836*^9, 3.724020683579492*^9, 3.724022537163159*^9, 
   3.724097413722404*^9, 3.7270095500549173`*^9, 3.727020972142509*^9, 
   3.7343849860757017`*^9, 3.7344376043759727`*^9, 3.7344608826310263`*^9, 
   3.734479019909865*^9, {3.73599663771066*^9, 3.711315952727681*^9}, 
   3.711316412569118*^9, 3.7114642845647783`*^9, 3.7114656539888687`*^9, 
   3.711498438773286*^9, {3.745069214999814*^9, 3.7135333107671843`*^9}, 
   3.7135543048105583`*^9, 3.768583341978611*^9, 3.76859444794313*^9, 
   3.7686084902899313`*^9, 3.776878035743842*^9, 3.776878204662014*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"14927bd2-475a-4368-974f-9bc489a082a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of bordered sutured algebra", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
   3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
   3.683903880670438*^9, 3.683903893160449*^9}, 
   3.6851906152290363`*^9},ExpressionUUID->"01213478-6a7c-43c5-be50-\
e5206cec987d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x1Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.683894564398328*^9, 3.683894567470285*^9}, 
   3.6838968494193707`*^9, {3.6851903740240927`*^9, 3.685190396536707*^9}, {
   3.6851904896752787`*^9, 3.68519049325898*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e0c0174a-894b-44b7-a57f-10c27dae9673"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Idempotents for S\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" (moving \"\>", 
   "\[InvisibleSpace]", "\<\"\[Beta]-\"\>", 
   "\[InvisibleSpace]", "\<\"arcs in strands diagram):\\n \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "2", "3", "4"},
       {
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", "3", "}"}], 
        RowBox[{"{", "4", "}"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "Idempotents for S", 1, " (moving ", "\[Beta]-", 
   "arcs in strands diagram):\n ", 
   MatrixForm[{{1, 2, 3, 4}, {{1}, {2}, {3}, {4}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.68389456864986*^9, 3.6838946234736547`*^9, 3.6838968500122004`*^9, 
   3.683899172980453*^9, 3.6838995524215097`*^9, 3.683903578791626*^9, {
   3.683903796738854*^9, 3.683903821259932*^9}, 3.6839039858898287`*^9, 
   3.683904596171867*^9, 3.683904668575684*^9, 3.68390546967093*^9, 
   3.68390623088945*^9, 3.683906649950728*^9, 3.683906712317583*^9, 
   3.68394927827203*^9, 3.683949850668906*^9, 3.683952373169733*^9, 
   3.683955118254199*^9, 3.683958897086561*^9, 3.685190833502232*^9, 
   3.685191535214994*^9, 3.685191885507491*^9, 3.6851920442229223`*^9, 
   3.6851922073521833`*^9, 3.685193111648541*^9, 3.685193836139495*^9, 
   3.685247754578397*^9, 3.685248996142511*^9, 3.685254501259327*^9, 
   3.685258911078904*^9, 3.685706232058814*^9, 3.6857117035769053`*^9, 
   3.6857139790311127`*^9, 3.722000699669928*^9, 3.722004367248446*^9, 
   3.722007952036397*^9, 3.7220125086476097`*^9, 3.722023624480548*^9, 
   3.722032917198963*^9, 3.7220336567300253`*^9, 3.722033721853135*^9, 
   3.722036580243285*^9, 3.722037849482792*^9, 3.722077560810083*^9, 
   3.722077613626067*^9, 3.722083110809795*^9, 3.722085116052919*^9, 
   3.722092914848399*^9, 3.722093113941038*^9, 3.72212258764799*^9, 
   3.722123144646771*^9, 3.7221249782365847`*^9, 3.722171714035573*^9, 
   3.722175314444376*^9, 3.723668768093523*^9, 3.7236689172016573`*^9, 
   3.723669035345478*^9, 3.723669151889373*^9, 3.723670387738386*^9, 
   3.7236705972348948`*^9, 3.723671344344388*^9, 3.7236714494216413`*^9, 
   3.723671658372995*^9, 3.723674737727313*^9, 3.72367666153266*^9, 
   3.7236780415538063`*^9, 3.72372834268158*^9, 3.723729442584467*^9, 
   3.7237300094513083`*^9, 3.7237344127088223`*^9, 3.723735052628787*^9, 
   3.7237354152278957`*^9, 3.723735561066661*^9, 3.723736044630473*^9, 
   3.7237364133792152`*^9, 3.7237365039081707`*^9, 3.723737156834633*^9, 
   3.7237373687352858`*^9, 3.723738003468974*^9, {3.723738038018894*^9, 
   3.723738040294964*^9}, 3.723738243472002*^9, 3.7237385736126957`*^9, 
   3.723738818328054*^9, 3.723738990345525*^9, 3.723739238164955*^9, 
   3.723742688012814*^9, 3.723743031201399*^9, 3.723743820902141*^9, 
   3.723744011774087*^9, 3.7237451647670097`*^9, 3.723745430202836*^9, 
   3.723745548939343*^9, 3.723745796653346*^9, 3.723753779289703*^9, 
   3.723754775967003*^9, 3.723756464270975*^9, 3.723756878455325*^9, 
   3.723757064236643*^9, 3.72393069278793*^9, 3.7239309906875143`*^9, 
   3.7239327417147303`*^9, 3.723932939877925*^9, 3.723933593058199*^9, {
   3.723937007467814*^9, 3.723937036252822*^9}, 3.723937351814804*^9, 
   3.7239384959788637`*^9, 3.724013143797513*^9, 3.724013461134822*^9, 
   3.724013551862167*^9, 3.7240159388963747`*^9, 3.7240184777802973`*^9, 
   3.724020686502981*^9, 3.724022540285878*^9, 3.724097414799198*^9, 
   3.727009553829234*^9, 3.727020975268569*^9, {3.733607246931098*^9, 
   3.733607267360758*^9}, {3.733608019741417*^9, 3.733608041010366*^9}, 
   3.7336083689555607`*^9, 3.733609046936105*^9, 3.733755712553851*^9, 
   3.734379372566889*^9, 3.734379471060533*^9, 3.7343795207127438`*^9, 
   3.7343802607278433`*^9, 3.7343805235158577`*^9, 3.734382130464155*^9, 
   3.734384590112591*^9, {3.734384988717128*^9, 3.7343850102784023`*^9}, 
   3.734437610711664*^9, 3.734437919670744*^9, 3.7344384306184998`*^9, 
   3.734460887091926*^9, {3.734479025405261*^9, 3.711315956243239*^9}, 
   3.711316414171352*^9, 3.71146565622005*^9, {3.7450692311694117`*^9, 
   3.7135333130459137`*^9}, 3.7768780478279943`*^9, 3.7768782106870117`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"f6f5043e-01f5-4fd7-b20a-9928dc1fe28b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Idempotents for S\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" (moving \"\>", 
   "\[InvisibleSpace]", "\<\"\[Alpha]-\"\>", 
   "\[InvisibleSpace]", "\<\"arcs in strands diagram):\\n \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "2", "3", "4"},
       {
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", "3", "}"}], 
        RowBox[{"{", "4", "}"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "Idempotents for S", 2, " (moving ", "\[Alpha]-", 
   "arcs in strands diagram):\n ", 
   MatrixForm[{{1, 2, 3, 4}, {{1}, {2}, {3}, {4}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.68389456864986*^9, 3.6838946234736547`*^9, 3.6838968500122004`*^9, 
   3.683899172980453*^9, 3.6838995524215097`*^9, 3.683903578791626*^9, {
   3.683903796738854*^9, 3.683903821259932*^9}, 3.6839039858898287`*^9, 
   3.683904596171867*^9, 3.683904668575684*^9, 3.68390546967093*^9, 
   3.68390623088945*^9, 3.683906649950728*^9, 3.683906712317583*^9, 
   3.68394927827203*^9, 3.683949850668906*^9, 3.683952373169733*^9, 
   3.683955118254199*^9, 3.683958897086561*^9, 3.685190833502232*^9, 
   3.685191535214994*^9, 3.685191885507491*^9, 3.6851920442229223`*^9, 
   3.6851922073521833`*^9, 3.685193111648541*^9, 3.685193836139495*^9, 
   3.685247754578397*^9, 3.685248996142511*^9, 3.685254501259327*^9, 
   3.685258911078904*^9, 3.685706232058814*^9, 3.6857117035769053`*^9, 
   3.6857139790311127`*^9, 3.722000699669928*^9, 3.722004367248446*^9, 
   3.722007952036397*^9, 3.7220125086476097`*^9, 3.722023624480548*^9, 
   3.722032917198963*^9, 3.7220336567300253`*^9, 3.722033721853135*^9, 
   3.722036580243285*^9, 3.722037849482792*^9, 3.722077560810083*^9, 
   3.722077613626067*^9, 3.722083110809795*^9, 3.722085116052919*^9, 
   3.722092914848399*^9, 3.722093113941038*^9, 3.72212258764799*^9, 
   3.722123144646771*^9, 3.7221249782365847`*^9, 3.722171714035573*^9, 
   3.722175314444376*^9, 3.723668768093523*^9, 3.7236689172016573`*^9, 
   3.723669035345478*^9, 3.723669151889373*^9, 3.723670387738386*^9, 
   3.7236705972348948`*^9, 3.723671344344388*^9, 3.7236714494216413`*^9, 
   3.723671658372995*^9, 3.723674737727313*^9, 3.72367666153266*^9, 
   3.7236780415538063`*^9, 3.72372834268158*^9, 3.723729442584467*^9, 
   3.7237300094513083`*^9, 3.7237344127088223`*^9, 3.723735052628787*^9, 
   3.7237354152278957`*^9, 3.723735561066661*^9, 3.723736044630473*^9, 
   3.7237364133792152`*^9, 3.7237365039081707`*^9, 3.723737156834633*^9, 
   3.7237373687352858`*^9, 3.723738003468974*^9, {3.723738038018894*^9, 
   3.723738040294964*^9}, 3.723738243472002*^9, 3.7237385736126957`*^9, 
   3.723738818328054*^9, 3.723738990345525*^9, 3.723739238164955*^9, 
   3.723742688012814*^9, 3.723743031201399*^9, 3.723743820902141*^9, 
   3.723744011774087*^9, 3.7237451647670097`*^9, 3.723745430202836*^9, 
   3.723745548939343*^9, 3.723745796653346*^9, 3.723753779289703*^9, 
   3.723754775967003*^9, 3.723756464270975*^9, 3.723756878455325*^9, 
   3.723757064236643*^9, 3.72393069278793*^9, 3.7239309906875143`*^9, 
   3.7239327417147303`*^9, 3.723932939877925*^9, 3.723933593058199*^9, {
   3.723937007467814*^9, 3.723937036252822*^9}, 3.723937351814804*^9, 
   3.7239384959788637`*^9, 3.724013143797513*^9, 3.724013461134822*^9, 
   3.724013551862167*^9, 3.7240159388963747`*^9, 3.7240184777802973`*^9, 
   3.724020686502981*^9, 3.724022540285878*^9, 3.724097414799198*^9, 
   3.727009553829234*^9, 3.727020975268569*^9, {3.733607246931098*^9, 
   3.733607267360758*^9}, {3.733608019741417*^9, 3.733608041010366*^9}, 
   3.7336083689555607`*^9, 3.733609046936105*^9, 3.733755712553851*^9, 
   3.734379372566889*^9, 3.734379471060533*^9, 3.7343795207127438`*^9, 
   3.7343802607278433`*^9, 3.7343805235158577`*^9, 3.734382130464155*^9, 
   3.734384590112591*^9, {3.734384988717128*^9, 3.7343850102784023`*^9}, 
   3.734437610711664*^9, 3.734437919670744*^9, 3.7344384306184998`*^9, 
   3.734460887091926*^9, {3.734479025405261*^9, 3.711315956243239*^9}, 
   3.711316414171352*^9, 3.71146565622005*^9, {3.7450692311694117`*^9, 
   3.7135333130459137`*^9}, 3.7768780478279943`*^9, 3.7768782112606688`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"20ce1810-82ec-4e64-bcca-7fc5dfbd0ae5"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Naming", " ", "idempotents", " ", 
     RowBox[{"(", 
      RowBox[{
      "choose", " ", "any", " ", "variable", " ", "you", " ", "find", " ", 
       "appropriate"}], ")"}]}], ";"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SIdemNames", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.677558847878817*^9, 3.6775588977945127`*^9}, {
   3.677558930459526*^9, 3.677559079416768*^9}, {3.6775591141377296`*^9, 
   3.6775591232809258`*^9}, {3.6775591673069763`*^9, 
   3.6775591708097677`*^9}, {3.677559237909267*^9, 3.677559274365768*^9}, {
   3.678365462544454*^9, 3.678365463974029*^9}, 3.679373264719275*^9, {
   3.679373345409265*^9, 3.679373355329522*^9}, 3.679373416779231*^9, {
   3.6793786869009542`*^9, 3.679378710833679*^9}, {3.679379554595536*^9, 
   3.679379638336299*^9}, {3.679380115539069*^9, 3.679380246150484*^9}, {
   3.6793803137773333`*^9, 3.679380320299905*^9}, {3.679381504792593*^9, 
   3.679381625229982*^9}, {3.6793817347272243`*^9, 3.679381738256918*^9}, {
   3.679381830811235*^9, 3.679381831562584*^9}, {3.6793818653461313`*^9, 
   3.6793819321950274`*^9}, {3.683897311350361*^9, 3.683897324687079*^9}, {
   3.68519155465518*^9, 3.6851915949356947`*^9}, {3.685713986628358*^9, 
   3.685713992231986*^9}, {3.722000752820943*^9, 3.722000769517124*^9}, {
   3.722001537392124*^9, 3.7220016059730253`*^9}, {3.72200291950605*^9, 
   3.722002951360652*^9}, {3.7220124813984327`*^9, 3.722012482100177*^9}, {
   3.722023855420699*^9, 3.722023884956812*^9}, {3.724018487125663*^9, 
   3.7240185360244713`*^9}, {3.724020691575224*^9, 3.72402070088083*^9}, {
   3.724097419157583*^9, 3.724097427974821*^9}, {3.7336072718532467`*^9, 
   3.733607295866787*^9}, {3.733607327329301*^9, 3.733607339555257*^9}, {
   3.734380548486452*^9, 3.7343805508247004`*^9}, {3.734385016208865*^9, 
   3.734385018218844*^9}, {3.734438435361083*^9, 3.711315978359293*^9}, 
   3.745069243791925*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"c22e36a3-d22d-416b-bb15-1426a5fefd7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step1x2Algebra", ";"}]], "Input",
 CellChangeTimes->{{3.683894573809146*^9, 3.68389457569536*^9}, 
   3.683896854916707*^9, {3.685190544973094*^9, 3.685190547812798*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b01cf32b-fb2e-4757-b7eb-baf3d1b6a76b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": Idempotents (occupied \"\>", 
   "\[InvisibleSpace]", "\<\"\[Beta]-\"\>", 
   "\[InvisibleSpace]", "\<\"arcs) and their names (from 'SIdemNames[[\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"]]'):\\n \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", "3", "}"}], 
        RowBox[{"{", "4", "}"}]},
       {"a", "b", "c", "d"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S", 1, ": Idempotents (occupied ", "\[Beta]-", 
   "arcs) and their names (from 'SIdemNames[[", 1, "]]'):\n ", 
   MatrixForm[{{{1}, {2}, {3}, {
     4}}, {$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`d}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.776878221655011*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"25184591-1eac-449e-b6f7-1442e76e52e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": Idempotents (occupied \"\>", 
   "\[InvisibleSpace]", "\<\"\[Alpha]-\"\>", 
   "\[InvisibleSpace]", "\<\"arcs) and their names (from 'SIdemNames[[\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"]]'):\\n \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", "2", "}"}], 
        RowBox[{"{", "3", "}"}], 
        RowBox[{"{", "4", "}"}]},
       {"a", "b", "c", "d"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S", 2, ": Idempotents (occupied ", "\[Alpha]-", 
   "arcs) and their names (from 'SIdemNames[[", 2, "]]'):\n ", 
   MatrixForm[{{{1}, {2}, {3}, {
     4}}, {$CellContext`a, $CellContext`b, $CellContext`c, $CellContext`d}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.7768782216890287`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"65cdf1db-19a4-4357-b128-9e5f9747c15a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": number of algebra elements for each pair of \
idempotents = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "2", "2"},
       {"1", "1", "2", "2"},
       {"0", "0", "1", "1"},
       {"0", "0", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S", 1, ": number of algebra elements for each pair of idempotents = ", 
   MatrixForm[{{1, 1, 2, 2}, {1, 1, 2, 2}, {0, 0, 1, 1}, {0, 0, 1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.776878236835758*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1c5fe209-56ee-4ca7-a3dd-eee79789da1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": number of algebra elements for each pair of \
idempotents = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "2", "2"},
       {"1", "1", "2", "2"},
       {"0", "0", "1", "1"},
       {"0", "0", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "S", 2, ": number of algebra elements for each pair of idempotents = ", 
   MatrixForm[{{1, 1, 2, 2}, {1, 1, 2, 2}, {0, 0, 1, 1}, {0, 0, 1, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.776878237113229*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"da406bdb-a011-4cb0-a3c4-d931819adf4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sanity checks for algebra basis: \"\>", 
   "\[InvisibleSpace]", "\<\"S1 ok\"\>"}],
  SequenceForm["Sanity checks for algebra basis: ", "S1 ok"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.776878237139701*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"92d8c56c-6f1f-4466-b1eb-62655c0d67cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sanity checks for algebra basis: \"\>", 
   "\[InvisibleSpace]", "\<\"S2 ok\"\>"}],
  SequenceForm["Sanity checks for algebra basis: ", "S2 ok"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.77687823716192*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f12f0c5a-d794-4ebe-bd36-9e33898dc04b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 16 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S\"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\". The multiplication table looks like this: \
\"\>", "\[InvisibleSpace]", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {16, 16}, 1., {
      1, {{0, 1, 2, 4, 5, 6, 8, 11, 13, 14, 15, 17, 20, 22, 24, 30, 36}, {{
        3}, {4}, {4}, {16}, {4}, {3}, {3}, {15}, {1}, {7}, {9}, {4}, {16}, {
        4}, {3}, {3}, {15}, {2}, {11}, {13}, {4}, {16}, {3}, {15}, {2}, {
        10}, {11}, {12}, {13}, {14}, {1}, {5}, {6}, {7}, {8}, {9}}}, {0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
        0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{
     0, 0}, {16, 16}}, {0, 1}],
    Frame->Automatic,
    FrameLabel->{None, None},
    FrameTicks->{{None, None}, {None, None}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultPlotStyle" -> Automatic}]}],
  SequenceForm[
  "There", " are 16 basis elements ", "in the algebra for S", 1, 
   ". The multiplication table looks like this: ", 
   Graphics[
    Raster[
    SparseArray[
     Automatic, {16, 16}, 1., {
      1, {{0, 1, 2, 4, 5, 6, 8, 11, 13, 14, 15, 17, 20, 22, 24, 30, 36}, {{
        3}, {4}, {4}, {16}, {4}, {3}, {3}, {15}, {1}, {7}, {9}, {4}, {16}, {
        4}, {3}, {3}, {15}, {2}, {11}, {13}, {4}, {16}, {3}, {15}, {2}, {
        10}, {11}, {12}, {13}, {14}, {1}, {5}, {6}, {7}, {8}, {9}}}, {0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
        0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{
     0, 0}, {16, 16}}, {0, 1}], Frame -> Automatic, 
    FrameLabel -> {None, None}, FrameTicks -> {{None, None}, {None, None}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultPlotStyle" -> Automatic}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.776878237986014*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5f598d38-2d5c-47ba-a3e9-db22304a24a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 16 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S\"\>", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "\<\". The multiplication table looks like this: \
\"\>", "\[InvisibleSpace]", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {16, 16}, 1., {
      1, {{0, 1, 2, 4, 5, 6, 8, 11, 13, 14, 15, 17, 20, 22, 24, 30, 36}, {{
        3}, {4}, {4}, {16}, {4}, {3}, {3}, {15}, {1}, {7}, {9}, {4}, {16}, {
        4}, {3}, {3}, {15}, {2}, {11}, {13}, {4}, {16}, {3}, {15}, {2}, {
        10}, {11}, {12}, {13}, {14}, {1}, {5}, {6}, {7}, {8}, {9}}}, {0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
        0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{
     0, 0}, {16, 16}}, {0, 1}],
    Frame->Automatic,
    FrameLabel->{None, None},
    FrameTicks->{{None, None}, {None, None}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultPlotStyle" -> Automatic}]}],
  SequenceForm[
  "There", " are 16 basis elements ", "in the algebra for S", 2, 
   ". The multiplication table looks like this: ", 
   Graphics[
    Raster[
    SparseArray[
     Automatic, {16, 16}, 1., {
      1, {{0, 1, 2, 4, 5, 6, 8, 11, 13, 14, 15, 17, 20, 22, 24, 30, 36}, {{
        3}, {4}, {4}, {16}, {4}, {3}, {3}, {15}, {1}, {7}, {9}, {4}, {16}, {
        4}, {3}, {3}, {15}, {2}, {11}, {13}, {4}, {16}, {3}, {15}, {2}, {
        10}, {11}, {12}, {13}, {14}, {1}, {5}, {6}, {7}, {8}, {9}}}, {0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
        0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{
     0, 0}, {16, 16}}, {0, 1}], Frame -> Automatic, 
    FrameLabel -> {None, None}, FrameTicks -> {{None, None}, {None, None}}, 
    GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultPlotStyle" -> Automatic}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.77687824110297*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"76942916-62a6-4adb-9487-950b91d39f47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sanity check for the differential on S\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\" algebra: ok.\"\>"}],
  SequenceForm["Sanity check for the differential on S", 1, " algebra: ok."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.776878242581909*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"517d51f1-b697-4127-b229-e9f912381b11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Sanity check for the differential on S\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" algebra: ok.\"\>"}],
  SequenceForm["Sanity check for the differential on S", 2, " algebra: ok."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.776878242605619*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f4100a46-e01e-4432-8f19-f17e2a29f5c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 0 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S\"\>", "\[InvisibleSpace]", 
   "1", "\[InvisibleSpace]", "\<\" whose differential is non-vanishing.\"\>"}],
  SequenceForm[
  "There", " are 0 basis elements ", "in the algebra for S", 1, 
   " whose differential is non-vanishing."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.7768782426505127`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"40354140-8497-444f-a3bb-84ebd1801a1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There\"\>", 
   "\[InvisibleSpace]", "\<\" are 0 basis elements \"\>", 
   "\[InvisibleSpace]", "\<\"in the algebra for S\"\>", "\[InvisibleSpace]", 
   "2", "\[InvisibleSpace]", "\<\" whose differential is non-vanishing.\"\>"}],
  SequenceForm[
  "There", " are 0 basis elements ", "in the algebra for S", 2, 
   " whose differential is non-vanishing."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894576291297*^9, 3.683894636939271*^9, 3.683896855963625*^9, 
   3.6838991777417603`*^9, 3.6838995563130627`*^9, {3.683903823955768*^9, 
   3.6839038446720753`*^9}, 3.683903990836575*^9, 3.683904600824422*^9, 
   3.683904673542452*^9, 3.683905474795196*^9, 3.683906239958479*^9, 
   3.683906674640527*^9, 3.6839067191536303`*^9, 3.683949293301263*^9, 
   3.683949855362233*^9, 3.683952376069016*^9, 3.683955123852866*^9, 
   3.683958902943614*^9, {3.68519145850126*^9, 3.685191480352109*^9}, 
   3.685191612181581*^9, 3.685191720422462*^9, 3.685191890702222*^9, 
   3.685191929102725*^9, 3.685192049265316*^9, 3.685192212772407*^9, 
   3.685192286439252*^9, 3.68519311765595*^9, 3.6851938427894278`*^9, 
   3.685249008374435*^9, 3.6852545068160353`*^9, 3.685258967957315*^9, 
   3.685706237906004*^9, 3.685711720394435*^9, 3.6857140118934927`*^9, 
   3.722000797929192*^9, 3.7220016148878736`*^9, 3.722002959276602*^9, 
   3.7220043953866367`*^9, 3.722004534764477*^9, 3.722007958088675*^9, 
   3.7220125154128838`*^9, 3.722032081796794*^9, 3.72203216521002*^9, 
   3.72203220098285*^9, 3.722032939719281*^9, 3.722033575210313*^9, 
   3.7220336594518147`*^9, 3.722033727819434*^9, 3.7220365882458363`*^9, 
   3.722037854273026*^9, 3.722077569425149*^9, 3.722077625881187*^9, 
   3.722083120669174*^9, 3.722085122965603*^9, 3.7220929210176992`*^9, 
   3.7220931211078587`*^9, 3.722122593971064*^9, 3.7221231514071693`*^9, 
   3.722124986282102*^9, 3.722171727988673*^9, 3.722175325483574*^9, 
   3.722180221083355*^9, 3.723670450832679*^9, 3.723670607525234*^9, 
   3.723671350752887*^9, 3.723671456362919*^9, 3.723671662485951*^9, 
   3.723674741028479*^9, 3.723676667604618*^9, {3.723678044451511*^9, 
   3.7236780518245277`*^9}, 3.7237283513495007`*^9, 3.723729448845771*^9, 
   3.723730015248801*^9, 3.7237344183220663`*^9, 3.723735059028693*^9, 
   3.723736055515615*^9, 3.723736512998274*^9, 3.723737385506596*^9, {
   3.723738048570259*^9, 3.723738068246023*^9}, 3.7237382495891523`*^9, 
   3.723738578830221*^9, 3.723738824967195*^9, 3.723739000437707*^9, 
   3.723739247122768*^9, 3.723742698005204*^9, 3.723743040276832*^9, 
   3.723743832352722*^9, 3.7237440148855753`*^9, 3.723745168587467*^9, 
   3.72375379775206*^9, 3.723754795468978*^9, 3.723755882181364*^9, 
   3.7237564738519506`*^9, 3.723756884985238*^9, 3.723757080657029*^9, 
   3.723931483904333*^9, 3.7239327508497066`*^9, 3.7239329467212877`*^9, 
   3.723933601848689*^9, 3.7239376399707413`*^9, 3.7239385045377293`*^9, 
   3.7240136729093122`*^9, 3.724015945417191*^9, 3.7240185445205927`*^9, 
   3.7240207097020817`*^9, 3.7240225512540007`*^9, 3.724097433163842*^9, 
   3.727009563393939*^9, 3.727020979441472*^9, {3.733607304712962*^9, 
   3.733607343776486*^9}, 3.733608048330806*^9, 3.7336083764066277`*^9, 
   3.7336090560572147`*^9, 3.733756868031169*^9, 3.734380915186352*^9, 
   3.734382138766325*^9, 3.734384597550766*^9, 3.734385028223524*^9, 
   3.7344376258202477`*^9, 3.734437925504779*^9, 3.73443844340847*^9, 
   3.7344608973191223`*^9, {3.734479033020647*^9, 3.711315985638546*^9}, 
   3.711316420354927*^9, 3.7114656638883467`*^9, {3.745069253109343*^9, 
   3.713533282900345*^9}, 3.713533316760257*^9, 3.776878056702911*^9, 
   3.776878242684288*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1d85810e-6e4c-42e2-bd8b-51b511cf064d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"?", "SSubalgebraGensInput"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Define", " ", "subalgebra", " ", "of", " ", "glueing", " ", "algebras"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SSubalgebraGensInput", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", GridBox[{
        {"\"\<\!\(\*SubscriptBox[\(p\), \(2\)]\)\>\"", "\"\<\>\"", "1", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}], "2"},
        {"\"\<\!\(\*SubscriptBox[\(p\), \(1\)]\)\>\"", "\"\<\>\"", "4", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], "1"},
        {"\"\<\!\(\*SubscriptBox[\(p\), \(4\)]\)\>\"", "\"\<\>\"", "3", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], "4"},
        {"\"\<\!\(\*SubscriptBox[\(q\), \(2\)]\)\>\"", "\"\<\>\"", "2", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "1"},
        {"\"\<\!\(\*SubscriptBox[\(q\), \(3\)]\)\>\"", "\"\<\>\"", "3", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "2"},
        {"\"\<\!\(\*SubscriptBox[\(q\), \(4\)]\)\>\"", "\"\<\>\"", "4", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "3"}
       }], ")"}], ",", 
     RowBox[{"(", GridBox[{
        {"\"\<\!\(\*SubscriptBox[\(P\), \(2\)]\)\>\"", "\"\<\>\"", "1", 
         RowBox[{"{", 
          RowBox[{"7", ",", "8"}], "}"}], "2"},
        {"\"\<\!\(\*SubscriptBox[\(P\), \(1\)]\)\>\"", "\"\<\>\"", "4", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}], "1"},
        {"\"\<\!\(\*SubscriptBox[\(P\), \(4\)]\)\>\"", "\"\<\>\"", "3", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}], "4"},
        {"\"\<\!\(\*SubscriptBox[\(Q\), \(2\)]\)\>\"", "\"\<\>\"", "2", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], "1"},
        {"\"\<\!\(\*SubscriptBox[\(Q\), \(3\)]\)\>\"", "\"\<\>\"", "3", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], "2"},
        {"\"\<\!\(\*SubscriptBox[\(Q\), \(4\)]\)\>\"", "\"\<\>\"", "4", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "3"}
       }], ")"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step1x3Algebra", ";"}]}], "Input",
 CellChangeTimes->{{3.67541670490312*^9, 3.675416943706355*^9}, {
   3.6754170205791273`*^9, 3.675417160207923*^9}, {3.6754171988645773`*^9, 
   3.6754172047285013`*^9}, {3.67541726389194*^9, 3.675417411421652*^9}, {
   3.675417504592208*^9, 3.675417671756445*^9}, {3.675417702455329*^9, 
   3.6754177955677443`*^9}, {3.675417857795292*^9, 3.6754180486165743`*^9}, {
   3.6754181200985603`*^9, 3.675418156692951*^9}, {3.6754182097573767`*^9, 
   3.675418233939465*^9}, {3.675418578868428*^9, 3.675418585533842*^9}, {
   3.6754187853257713`*^9, 3.6754191790874443`*^9}, {3.6754196050117188`*^9, 
   3.6754196402749863`*^9}, {3.6754197357439947`*^9, 3.675419766438498*^9}, {
   3.675419986525477*^9, 3.675420009644898*^9}, {3.675420050158463*^9, 
   3.675420079462613*^9}, {3.6754201403113937`*^9, 3.6754201888257*^9}, {
   3.675420232067382*^9, 3.675420386424735*^9}, {3.675420417032227*^9, 
   3.675420509776697*^9}, {3.675420545939254*^9, 3.6754205864055357`*^9}, {
   3.675420722813902*^9, 3.675420723408658*^9}, {3.675421190651394*^9, 
   3.675421195333506*^9}, {3.675421884925761*^9, 3.675421885037178*^9}, {
   3.675422070693953*^9, 3.675422191917118*^9}, {3.675422236953292*^9, 
   3.675422449285512*^9}, {3.675422489267954*^9, 3.675422509463949*^9}, {
   3.675422635165626*^9, 3.675422640045535*^9}, {3.675422685645858*^9, 
   3.675422750348567*^9}, {3.675422785240765*^9, 3.67542280706288*^9}, {
   3.675422855020863*^9, 3.675422859344832*^9}, {3.675424215280971*^9, 
   3.675424221070169*^9}, {3.6754242919296637`*^9, 3.6754243212187567`*^9}, {
   3.67542602176145*^9, 3.67542602609664*^9}, {3.6754260603369637`*^9, 
   3.675426068589275*^9}, {3.675429232464768*^9, 3.675429323920988*^9}, {
   3.6754293690262938`*^9, 3.675429369521201*^9}, {3.6754294085392933`*^9, 
   3.675429435698406*^9}, {3.675489570048691*^9, 3.6754895887810993`*^9}, {
   3.6754896880190897`*^9, 3.6754896937036343`*^9}, {3.6754897259876423`*^9, 
   3.675489738120859*^9}, {3.675489801566051*^9, 3.675489826478066*^9}, {
   3.6754904308821793`*^9, 3.675490455156652*^9}, {3.675490489672057*^9, 
   3.675490502896306*^9}, {3.67549062825817*^9, 3.675490980950973*^9}, {
   3.675491047466683*^9, 3.675491089193486*^9}, {3.67549121466953*^9, 
   3.6754913164714518`*^9}, 3.675491391767598*^9, {3.6754914249514227`*^9, 
   3.675491472388465*^9}, {3.675491506053948*^9, 3.675491507522543*^9}, {
   3.675491616142733*^9, 3.6754916228800497`*^9}, {3.675491766836528*^9, 
   3.6754917910789957`*^9}, {3.675492000529435*^9, 3.6754920619598293`*^9}, 
   3.675493085052888*^9, {3.675496723655764*^9, 3.675496774348954*^9}, {
   3.6754968300053883`*^9, 3.675496890103347*^9}, {3.675496958064917*^9, 
   3.675496980749998*^9}, {3.675497027081711*^9, 3.675497072937887*^9}, {
   3.675500494000929*^9, 3.6755005190493*^9}, {3.675501434290371*^9, 
   3.6755014406626368`*^9}, {3.6755022859449368`*^9, 3.67550231374466*^9}, {
   3.675576639058669*^9, 3.6755766395736933`*^9}, {3.675576695541645*^9, 
   3.675576860809417*^9}, {3.67557704449465*^9, 3.675577357618638*^9}, {
   3.6755953877500257`*^9, 3.675595392298416*^9}, {3.6756818427121563`*^9, 
   3.6756818487330112`*^9}, {3.675927638493026*^9, 3.6759276689603777`*^9}, {
   3.6759586354724283`*^9, 3.675958645259203*^9}, {3.6759605315291443`*^9, 
   3.675960760207101*^9}, 3.6760053846449127`*^9, {3.676026462041202*^9, 
   3.6760265881084013`*^9}, {3.676026684200674*^9, 3.676026815068563*^9}, {
   3.6760269150023746`*^9, 3.676026993126997*^9}, {3.6761254946040907`*^9, 
   3.676125552395556*^9}, {3.676125606553938*^9, 3.676125711299168*^9}, {
   3.676125753429627*^9, 3.676125773481463*^9}, {3.676265137067075*^9, 
   3.676265220549065*^9}, {3.676288128022416*^9, 3.676288201806101*^9}, {
   3.677681981601057*^9, 3.677682107280738*^9}, {3.677682137522174*^9, 
   3.677682265999445*^9}, {3.677682307394906*^9, 3.6776823431857147`*^9}, {
   3.677682379758047*^9, 3.677682403763871*^9}, {3.677682492007575*^9, 
   3.6776826007343893`*^9}, {3.6787715125583973`*^9, 
   3.6787715614795017`*^9}, {3.678771609093541*^9, 3.6787717536203117`*^9}, {
   3.678771805742807*^9, 3.678771868759883*^9}, {3.678772027332717*^9, 
   3.678772034436185*^9}, {3.6787722605150347`*^9, 3.678772283682819*^9}, {
   3.678772373965992*^9, 3.678772449903233*^9}, {3.678772529785922*^9, 
   3.678772531905593*^9}, {3.678772824890971*^9, 3.678772827481413*^9}, {
   3.6787728690995407`*^9, 3.678772871578577*^9}, {3.678774431296946*^9, 
   3.678774434324017*^9}, {3.679373140304928*^9, 3.679373144800671*^9}, {
   3.6838946851494904`*^9, 3.683894703205244*^9}, {3.685190554574445*^9, 
   3.685190556892708*^9}, {3.685192961281529*^9, 3.685192987809022*^9}, {
   3.685207421645051*^9, 3.685207426225121*^9}, 3.685207467365735*^9, 
   3.685697492274362*^9, {3.6857140253997*^9, 3.6857140328964167`*^9}, {
   3.722000830334982*^9, 3.7220008373788643`*^9}, {3.722000911243225*^9, 
   3.722001052240322*^9}, {3.722001085011002*^9, 3.722001145938611*^9}, {
   3.722001190686019*^9, 3.72200120489091*^9}, {3.722001279179562*^9, 
   3.722001386995976*^9}, {3.72200145093575*^9, 3.7220014565327883`*^9}, {
   3.722007971788837*^9, 3.722007975724415*^9}, {3.7220080227324753`*^9, 
   3.722008185676423*^9}, 3.722032980735815*^9, {3.722033018227017*^9, 
   3.722033138408544*^9}, {3.722033450468996*^9, 3.7220334776923723`*^9}, {
   3.722037888679579*^9, 3.7220379230515213`*^9}, {3.722122612075802*^9, 
   3.722122645351695*^9}, {3.723671679189848*^9, 3.723671696347023*^9}, {
   3.72373507633095*^9, 3.7237350814571743`*^9}, {3.723737392991892*^9, 
   3.723737397901421*^9}, {3.7237380767601013`*^9, 3.723738081478607*^9}, {
   3.723743049130867*^9, 3.723743054039741*^9}, {3.72374947834177*^9, 
   3.723749505535946*^9}, {3.723749750823453*^9, 3.7237497534260473`*^9}, {
   3.7237538072826567`*^9, 3.723753821284431*^9}, {3.723754808795236*^9, 
   3.723754815050654*^9}, {3.72375709440558*^9, 3.723757098843391*^9}, {
   3.723933611152095*^9, 3.723933616192851*^9}, {3.72393769746347*^9, 
   3.723937698375531*^9}, {3.72393855248628*^9, 3.72393857220756*^9}, {
   3.7240185567573347`*^9, 3.7240185614566193`*^9}, {3.7240207330458317`*^9, 
   3.7240207341178493`*^9}, {3.724022562700519*^9, 3.724022575603779*^9}, {
   3.7240977042818613`*^9, 3.724097751028947*^9}, {3.727009579115602*^9, 
   3.7270095842858353`*^9}, {3.7270117737385807`*^9, 
   3.7270117866519203`*^9}, {3.727020987398333*^9, 3.727021017321501*^9}, {
   3.7336074443376226`*^9, 3.7336075482891483`*^9}, {3.733607605247229*^9, 
   3.7336078749733963`*^9}, {3.7336084395483303`*^9, 3.733608465614312*^9}, {
   3.734380995398439*^9, 3.734381105151569*^9}, {3.734381153092614*^9, 
   3.734381174816531*^9}, {3.734381269719597*^9, 3.7343812909781647`*^9}, {
   3.734381565206002*^9, 3.7343815718672457`*^9}, {3.7343850591339483`*^9, 
   3.7343851493647337`*^9}, {3.734385196990592*^9, 3.7343852480174723`*^9}, {
   3.734437638438471*^9, 3.734437714545635*^9}, {3.73443847923886*^9, 
   3.734438614335322*^9}, {3.7344386609952602`*^9, 3.7344387446846437`*^9}, {
   3.734460914645405*^9, 3.7344610125528383`*^9}, {3.73446104528089*^9, 
   3.7113162609692497`*^9}, {3.711465709612471*^9, 3.711465740969222*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a23f42b3-e270-4d66-833a-513f40de284f"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Matrix with each row corresponding to a generator \
of the subalgebra. Note that idempotents need not be included here, they are \
automatically added later. The columns correspond to the following\\n1) the \
Mathematica-nice name, which is a string, \\n2) the TeX nice name, which is a \
string, \\n3) starting idempotent, \\n4) the moving strands of the algebra \
element and\\n5) the ending idempotent.\\nNote that the moving strand should \
use the same convention as in the input of the arc diagram. For type A/\
\[Alpha] and type D/\[Beta] computations, this is automatically reversed for \
S1SubalgebraGens. This is opposite to Zarev's conventions.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Assignment\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"OwnValues\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "OwnValues", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{"SSubalgebraGensInput", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "1", ",", 
                    RowBox[{"{", 
                    RowBox[{"7", ",", "8"}], "}"}], ",", "2"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "4", ",", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "7"}], "}"}], ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "3", ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6"}], "}"}], ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "2", ",", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "4"}], "}"}], ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "3", ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}], ",", "2"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "4", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}], ",", "3"}], "}"}]}], 
                    "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "1", ",", 
                    RowBox[{"{", 
                    RowBox[{"7", ",", "8"}], "}"}], ",", "2"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "4", ",", 
                    RowBox[{"{", 
                    RowBox[{"6", ",", "7"}], "}"}], ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "3", ",", 
                    RowBox[{"{", 
                    RowBox[{"5", ",", "6"}], "}"}], ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "2", ",", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "4"}], "}"}], ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "3", ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}], ",", "2"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\
\>", ",", "\<\"\"\>", ",", "4", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}], ",", "3"}], "}"}]}], 
                    "}"}]}], "}"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"Global`SSubalgebraGensInput\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Matrix with each row corresponding to a generator \
of the subalgebra. Note that idempotents need not be included here, they are \
automatically added later. The columns correspond to the following\\n1) the \
Mathematica-nice name, which is a string, \\n2) the TeX nice name, which is a \
string, \\n3) starting idempotent, \\n4) the moving strands of the algebra \
element and\\n5) the ending idempotent.\\nNote that the moving strand should \
use the same convention as in the input of the arc diagram. For type A/\
\[Alpha] and type D/\[Beta] computations, this is automatically reversed for \
S1SubalgebraGens. This is opposite to Zarev's conventions.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {3., 7.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {3., 7.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "Matrix with each row corresponding to a generator of the subalgebra. \
Note that idempotents need not be included here, they are automatically added \
later. The columns correspond to the following\n1) the Mathematica-nice name, \
which is a string, \n2) the TeX nice name, which is a string, \n3) starting \
idempotent, \n4) the moving strands of the algebra element and\n5) the ending \
idempotent.\nNote that the moving strand should use the same convention as in \
the input of the arc diagram. For type A/\[Alpha] and type D/\[Beta] \
computations, this is automatically reversed for S1SubalgebraGens. This is \
opposite to Zarev's conventions.", "Documentation" -> None, "OwnValues" -> 
    Information`InformationValueForm[
     OwnValues, $CellContext`SSubalgebraGensInput, \
{$CellContext`SSubalgebraGensInput -> {{{
          "\!\(\*SubscriptBox[\(p\), \(2\)]\)", "", 1, {7, 8}, 2}, {
          "\!\(\*SubscriptBox[\(p\), \(1\)]\)", "", 4, {6, 7}, 1}, {
          "\!\(\*SubscriptBox[\(p\), \(4\)]\)", "", 3, {5, 6}, 4}, {
          "\!\(\*SubscriptBox[\(q\), \(2\)]\)", "", 2, {3, 4}, 1}, {
          "\!\(\*SubscriptBox[\(q\), \(3\)]\)", "", 3, {2, 3}, 2}, {
          "\!\(\*SubscriptBox[\(q\), \(4\)]\)", "", 4, {1, 2}, 3}}, {{
          "\!\(\*SubscriptBox[\(P\), \(2\)]\)", "", 1, {7, 8}, 2}, {
          "\!\(\*SubscriptBox[\(P\), \(1\)]\)", "", 4, {6, 7}, 1}, {
          "\!\(\*SubscriptBox[\(P\), \(4\)]\)", "", 3, {5, 6}, 4}, {
          "\!\(\*SubscriptBox[\(Q\), \(2\)]\)", "", 2, {3, 4}, 1}, {
          "\!\(\*SubscriptBox[\(Q\), \(3\)]\)", "", 3, {2, 3}, 2}, {
          "\!\(\*SubscriptBox[\(Q\), \(4\)]\)", "", 4, {1, 2}, 3}}}}], 
    "UpValues" -> None, "DownValues" -> None, "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "Global`SSubalgebraGensInput"], False]]], "Output",
 CellChangeTimes->{{3.776878266444537*^9, 3.776878285528739*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"0143a1aa-58fc-4195-8fc8-5d036a76d1dc"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Note: If this step produces an error message, double-check \
'S1SubalgebraGensInput' and 'S2SubalgebraGensInput'.\\n If some of the \
entries of the lists below are empty, you have probably only mixed up the \
starting/ending idempotents.\"\>"], "Print",
 CellChangeTimes->{
  3.713533322350388*^9, {3.7768782666771317`*^9, 3.776878287082677*^9}},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"80b3776f-e0bd-4725-bf60-c79a1b7ac6b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" algebra indices of the subalgebra generators = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "10", ",", "9", ",", "16", ",", 
     "5", ",", "11", ",", "15"}], "}"}]}],
  SequenceForm[
  "S", 1, " algebra indices of the subalgebra generators = ", {1, 2, 3, 4, 10,
    9, 16, 5, 11, 15}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.713533322350388*^9, {3.7768782666771317`*^9, 3.7768782871499453`*^9}},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"1bf0b143-c764-4773-9e9e-e8d11b7c50b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" algebra indices of the subalgebra generators = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "10", ",", "9", ",", "16", ",", 
     "5", ",", "11", ",", "15"}], "}"}]}],
  SequenceForm[
  "S", 2, " algebra indices of the subalgebra generators = ", {1, 2, 3, 4, 10,
    9, 16, 5, 11, 15}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.713533322350388*^9, {3.7768782666771317`*^9, 3.77687828722001*^9}},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"80bbd662-e8ba-4d9b-b762-b9eb24e2e20d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step1x4Algebra", ";"}], "\[IndentingNewLine]", 
 RowBox[{"Step1x5Algebra", ";"}]}], "Input",
 CellChangeTimes->{{3.6851905751101*^9, 3.6851905772932377`*^9}, {
  3.72374402501329*^9, 3.723744034955377*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"1f57b96c-ace5-4a68-bf1d-37445a855946"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {
             SubscriptBox["\[Iota]", "4"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"5"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"6"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"7"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"8"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"9"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"10"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"11"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"12"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"13"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"14"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"15"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"16"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S", 1, "Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
         Subscript[$CellContext`\[Iota], 4]}}], 
      MatrixForm[{{5}, {"\!\(\*SubscriptBox[\(q\), \(2\)]\)"}}], 
      MatrixForm[{{6}, {
        "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \
\(2\)]\)"}}], 
      MatrixForm[{{7}, {
        "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)"}}], 
      MatrixForm[{{8}, {
        "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \(3\)]\)\
\!\(\*SubscriptBox[\(q\), \(2\)]\)"}}], 
      MatrixForm[{{9}, {"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}}], 
      MatrixForm[{{10}, {"\!\(\*SubscriptBox[\(p\), \(2\)]\)"}}]}, {
      MatrixForm[{{11}, {"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}}], 
      MatrixForm[{{12}, {
        "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \(1\)]\)\
\!\(\*SubscriptBox[\(p\), \(2\)]\)"}}], 
      MatrixForm[{{13}, {
        "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)"}}], 
      MatrixForm[{{14}, {
        "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \
\(2\)]\)"}}], 
      MatrixForm[{{15}, {"\!\(\*SubscriptBox[\(q\), \(4\)]\)"}}], 
      MatrixForm[{{16}, {"\!\(\*SubscriptBox[\(p\), \(4\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894720447112*^9, 3.6838968668468018`*^9, 3.683899198805331*^9, 
   3.683899562039463*^9, 3.683903850917775*^9, 3.683903999315219*^9, 
   3.683904605899776*^9, 3.683904680346571*^9, 3.6839054808932447`*^9, 
   3.683906254214137*^9, 3.683906688799885*^9, 3.6839067255501547`*^9, 
   3.683949307746722*^9, 3.6839498623762913`*^9, 3.6839523828028383`*^9, 
   3.683955131153241*^9, 3.683958910291017*^9, 3.6851931255300837`*^9, 
   3.6851938653373003`*^9, 3.685254511106864*^9, 3.685258992752664*^9, 
   3.685706244525*^9, 3.685711726494656*^9, 3.6857141781065598`*^9, 
   3.722001472189314*^9, 3.722001622609082*^9, 3.722002966165412*^9, 
   3.722004540790511*^9, 3.722008191123077*^9, 3.7220125230308247`*^9, 
   3.7220138059423513`*^9, 3.7220771515204277`*^9, 3.722077183475526*^9, 
   3.7220772233220577`*^9, 3.7220776738605433`*^9, 3.722077798139215*^9, 
   3.7220831328294497`*^9, 3.722085129241303*^9, 3.722092927603389*^9, 
   3.722093127138583*^9, 3.722122650399308*^9, 3.722123163839576*^9, 
   3.722124993914159*^9, 3.7221705980444527`*^9, 3.7221717399145412`*^9, 
   3.72217534915574*^9, 3.723671707370718*^9, 3.7236747468061857`*^9, 
   3.723676675524436*^9, 3.723678058575796*^9, 3.7237283804486322`*^9, 
   3.723729456418824*^9, 3.723730021372011*^9, 3.723734425736281*^9, 
   3.7237350850783653`*^9, 3.7237360705708923`*^9, 3.7237365257884607`*^9, 
   3.72373740034905*^9, 3.723738087602659*^9, 3.723738256540607*^9, 
   3.723738585563697*^9, 3.723738831407092*^9, 3.723739013680682*^9, 
   3.7237392561171837`*^9, 3.723742706841022*^9, 3.7237430575524607`*^9, 
   3.72374383717352*^9, {3.7237440187204123`*^9, 3.723744041098881*^9}, 
   3.723745174607951*^9, 3.723749516371437*^9, {3.7237497610548477`*^9, 
   3.72374977265341*^9}, 3.723753824349639*^9, 3.723754819098097*^9, 
   3.723755893641732*^9, 3.7237564820461903`*^9, 3.723756892304788*^9, 
   3.723757103808145*^9, 3.7239314969860687`*^9, 3.723932797026367*^9, 
   3.7239329522631617`*^9, 3.7239336190329447`*^9, 3.723938649552796*^9, 
   3.724014289811624*^9, 3.7240159639390697`*^9, 3.724018564863639*^9, 
   3.724020747603231*^9, 3.724022580197233*^9, 3.7240974414950314`*^9, 
   3.724097757897307*^9, 3.727009588086295*^9, 3.7270117939136887`*^9, 
   3.727021022296558*^9, 3.733608155651847*^9, 3.733608470359433*^9, 
   3.7337569518808804`*^9, 3.734381575647347*^9, 3.734382166733735*^9, 
   3.734384627752789*^9, 3.7343852538083267`*^9, 3.734437718619905*^9, 
   3.73443797959654*^9, 3.734438747529213*^9, 3.734461137798575*^9, {
   3.734479113079051*^9, 3.711316264216303*^9}, 3.7113164268909607`*^9, 
   3.711465745043005*^9, 3.713533325679473*^9, 3.776878294499547*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"67dcb4bf-8719-4e8a-a530-a599b217160a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {
             SubscriptBox["\[Iota]", "4"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"5"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"6"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"7"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"8"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"9"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"10"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"11"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"12"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"13"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"14"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"15"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"16"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S", 2, "Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
         Subscript[$CellContext`\[Iota], 4]}}], 
      MatrixForm[{{5}, {"\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}], 
      MatrixForm[{{6}, {
        "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}], 
      MatrixForm[{{7}, {
        "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}], 
      MatrixForm[{{8}, {
        "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \(3\)]\)\
\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}], 
      MatrixForm[{{9}, {"\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}], 
      MatrixForm[{{10}, {"\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}]}, {
      MatrixForm[{{11}, {"\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}], 
      MatrixForm[{{12}, {
        "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \(1\)]\)\
\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}], 
      MatrixForm[{{13}, {
        "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}], 
      MatrixForm[{{14}, {
        "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}], 
      MatrixForm[{{15}, {"\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}], 
      MatrixForm[{{16}, {"\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894720447112*^9, 3.6838968668468018`*^9, 3.683899198805331*^9, 
   3.683899562039463*^9, 3.683903850917775*^9, 3.683903999315219*^9, 
   3.683904605899776*^9, 3.683904680346571*^9, 3.6839054808932447`*^9, 
   3.683906254214137*^9, 3.683906688799885*^9, 3.6839067255501547`*^9, 
   3.683949307746722*^9, 3.6839498623762913`*^9, 3.6839523828028383`*^9, 
   3.683955131153241*^9, 3.683958910291017*^9, 3.6851931255300837`*^9, 
   3.6851938653373003`*^9, 3.685254511106864*^9, 3.685258992752664*^9, 
   3.685706244525*^9, 3.685711726494656*^9, 3.6857141781065598`*^9, 
   3.722001472189314*^9, 3.722001622609082*^9, 3.722002966165412*^9, 
   3.722004540790511*^9, 3.722008191123077*^9, 3.7220125230308247`*^9, 
   3.7220138059423513`*^9, 3.7220771515204277`*^9, 3.722077183475526*^9, 
   3.7220772233220577`*^9, 3.7220776738605433`*^9, 3.722077798139215*^9, 
   3.7220831328294497`*^9, 3.722085129241303*^9, 3.722092927603389*^9, 
   3.722093127138583*^9, 3.722122650399308*^9, 3.722123163839576*^9, 
   3.722124993914159*^9, 3.7221705980444527`*^9, 3.7221717399145412`*^9, 
   3.72217534915574*^9, 3.723671707370718*^9, 3.7236747468061857`*^9, 
   3.723676675524436*^9, 3.723678058575796*^9, 3.7237283804486322`*^9, 
   3.723729456418824*^9, 3.723730021372011*^9, 3.723734425736281*^9, 
   3.7237350850783653`*^9, 3.7237360705708923`*^9, 3.7237365257884607`*^9, 
   3.72373740034905*^9, 3.723738087602659*^9, 3.723738256540607*^9, 
   3.723738585563697*^9, 3.723738831407092*^9, 3.723739013680682*^9, 
   3.7237392561171837`*^9, 3.723742706841022*^9, 3.7237430575524607`*^9, 
   3.72374383717352*^9, {3.7237440187204123`*^9, 3.723744041098881*^9}, 
   3.723745174607951*^9, 3.723749516371437*^9, {3.7237497610548477`*^9, 
   3.72374977265341*^9}, 3.723753824349639*^9, 3.723754819098097*^9, 
   3.723755893641732*^9, 3.7237564820461903`*^9, 3.723756892304788*^9, 
   3.723757103808145*^9, 3.7239314969860687`*^9, 3.723932797026367*^9, 
   3.7239329522631617`*^9, 3.7239336190329447`*^9, 3.723938649552796*^9, 
   3.724014289811624*^9, 3.7240159639390697`*^9, 3.724018564863639*^9, 
   3.724020747603231*^9, 3.724022580197233*^9, 3.7240974414950314`*^9, 
   3.724097757897307*^9, 3.727009588086295*^9, 3.7270117939136887`*^9, 
   3.727021022296558*^9, 3.733608155651847*^9, 3.733608470359433*^9, 
   3.7337569518808804`*^9, 3.734381575647347*^9, 3.734382166733735*^9, 
   3.734384627752789*^9, 3.7343852538083267`*^9, 3.734437718619905*^9, 
   3.73443797959654*^9, 3.734438747529213*^9, 3.734461137798575*^9, {
   3.734479113079051*^9, 3.711316264216303*^9}, 3.7113164268909607`*^9, 
   3.711465745043005*^9, 3.713533325679473*^9, 3.7768782946109943`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"c6b3bd6c-1834-44a3-9ca2-7852e1f7d6f7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of generators", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.683902551851089*^9}, {3.683902843994619*^9, 3.6839028464994917`*^9}, {
  3.683903880670438*^9, 3.683903893160449*^9}, {3.6851906152290363`*^9, 
  3.6851906281173563`*^9}},ExpressionUUID->"0967e7d2-77a4-453a-9290-\
f649a0adc1e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step2Generators", ";"}]], "Input",
 CellChangeTimes->{{3.683894537461843*^9, 3.6838945431879177`*^9}, 
   3.683896844267519*^9, {3.685190630579959*^9, 3.685190640942966*^9}, {
   3.685248875406439*^9, 3.6852488757824078`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2371d406-afbf-449f-b041-34e7bdba299e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of prefiltered (RelevantGeneratorGenerationQ) \
generators = \"\>", "\[InvisibleSpace]", "484"}],
  SequenceForm[
  "Number of prefiltered (RelevantGeneratorGenerationQ) generators = ", 484],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.723728395238596*^9, 3.723729460487302*^9, 3.723730025178342*^9, 
   3.723734433742004*^9, 3.7237350989038877`*^9, {3.723736076561571*^9, 
   3.723736088532466*^9}, 3.7237365322040377`*^9, 3.723737404821198*^9, 
   3.723738093280579*^9, 3.723738259472868*^9, 3.72373858847812*^9, 
   3.723738835013291*^9, 3.723739020399304*^9, 3.723739260465304*^9, 
   3.7237427379725924`*^9, 3.723743062414185*^9, 3.723743842682406*^9, {
   3.723744043478272*^9, 3.723744048887535*^9}, 3.723745176983111*^9, 
   3.7237454399008093`*^9, 3.723745558490184*^9, 3.723745802109168*^9, 
   3.7237495185398006`*^9, 3.723749776128063*^9, 3.723753826513303*^9, 
   3.723754823355401*^9, 3.723756483712735*^9, 3.7237568945267363`*^9, 
   3.723757106713962*^9, 3.723931500145088*^9, 3.723931561466703*^9, 
   3.72393165564438*^9, 3.723931699095337*^9, 3.723932289955618*^9, 
   3.723932800583146*^9, 3.7239329569627028`*^9, 3.72393362141284*^9, 
   3.723938651289957*^9, 3.724014292246661*^9, 3.7240159662147007`*^9, 
   3.7240185707594767`*^9, 3.7240207518133087`*^9, 3.724022582447303*^9, 
   3.724097443392816*^9, 3.724097760774074*^9, {3.727009590249349*^9, 
   3.7270096155506268`*^9}, 3.7270117966121063`*^9, 3.7270210243187733`*^9, 
   3.733607907188188*^9, 3.7336079630030203`*^9, 3.7336081586614323`*^9, 
   3.7336084731364183`*^9, 3.7337570644066477`*^9, 3.7343815781009607`*^9, 
   3.7343821695661507`*^9, 3.7343846299291897`*^9, 3.73438525665462*^9, 
   3.7344377345034647`*^9, 3.734437980419808*^9, 3.7344387516113157`*^9, 
   3.734461149835106*^9, {3.734479119571415*^9, 3.711316269676618*^9}, 
   3.711316384762471*^9, 3.711316429004189*^9, 3.71146574874618*^9, 
   3.713533328942197*^9, 3.776878331405377*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"120c53a4-a8b4-47ec-95b6-92d4da752fd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Final number of generators = \"\>", "\[InvisibleSpace]", "144",
    "\[InvisibleSpace]", "\<\". The first (up to) 10 generators are = \"\>", 
   "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"25"},
            {"29"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"25"},
            {"29"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"25"},
            {"31"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"25"},
            {"31"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"26"},
            {"30"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"26"},
            {"30"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"26"},
            {"31"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"26"},
            {"31"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"28"},
            {"29"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], 
       TagBox[
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"28"},
            {"29"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}],
  SequenceForm[
  "Final number of generators = ", 144, 
   ". The first (up to) 10 generators are = ", 
   TableForm[{{
      MatrixForm[{2, 25, 29}], 
      MatrixForm[{3, 25, 29}], 
      MatrixForm[{2, 25, 31}], 
      MatrixForm[{3, 25, 31}], 
      MatrixForm[{2, 26, 30}], 
      MatrixForm[{3, 26, 30}], 
      MatrixForm[{2, 26, 31}], 
      MatrixForm[{3, 26, 31}], 
      MatrixForm[{2, 28, 29}], 
      MatrixForm[{3, 28, 29}]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.723728395238596*^9, 3.723729460487302*^9, 3.723730025178342*^9, 
   3.723734433742004*^9, 3.7237350989038877`*^9, {3.723736076561571*^9, 
   3.723736088532466*^9}, 3.7237365322040377`*^9, 3.723737404821198*^9, 
   3.723738093280579*^9, 3.723738259472868*^9, 3.72373858847812*^9, 
   3.723738835013291*^9, 3.723739020399304*^9, 3.723739260465304*^9, 
   3.7237427379725924`*^9, 3.723743062414185*^9, 3.723743842682406*^9, {
   3.723744043478272*^9, 3.723744048887535*^9}, 3.723745176983111*^9, 
   3.7237454399008093`*^9, 3.723745558490184*^9, 3.723745802109168*^9, 
   3.7237495185398006`*^9, 3.723749776128063*^9, 3.723753826513303*^9, 
   3.723754823355401*^9, 3.723756483712735*^9, 3.7237568945267363`*^9, 
   3.723757106713962*^9, 3.723931500145088*^9, 3.723931561466703*^9, 
   3.72393165564438*^9, 3.723931699095337*^9, 3.723932289955618*^9, 
   3.723932800583146*^9, 3.7239329569627028`*^9, 3.72393362141284*^9, 
   3.723938651289957*^9, 3.724014292246661*^9, 3.7240159662147007`*^9, 
   3.7240185707594767`*^9, 3.7240207518133087`*^9, 3.724022582447303*^9, 
   3.724097443392816*^9, 3.724097760774074*^9, {3.727009590249349*^9, 
   3.7270096155506268`*^9}, 3.7270117966121063`*^9, 3.7270210243187733`*^9, 
   3.733607907188188*^9, 3.7336079630030203`*^9, 3.7336081586614323`*^9, 
   3.7336084731364183`*^9, 3.7337570644066477`*^9, 3.7343815781009607`*^9, 
   3.7343821695661507`*^9, 3.7343846299291897`*^9, 3.73438525665462*^9, 
   3.7344377345034647`*^9, 3.734437980419808*^9, 3.7344387516113157`*^9, 
   3.734461149835106*^9, {3.734479119571415*^9, 3.711316269676618*^9}, 
   3.711316384762471*^9, 3.711316429004189*^9, 3.71146574874618*^9, 
   3.713533328942197*^9, 3.776878331705476*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"4c2528ef-aa39-47ef-ad93-f806b7a8a1d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"After the initial cancellation (de-niceification), we expect \
to have \"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm[
  "After the initial cancellation (de-niceification), we expect to have ", 48,
    " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.723728395238596*^9, 3.723729460487302*^9, 3.723730025178342*^9, 
   3.723734433742004*^9, 3.7237350989038877`*^9, {3.723736076561571*^9, 
   3.723736088532466*^9}, 3.7237365322040377`*^9, 3.723737404821198*^9, 
   3.723738093280579*^9, 3.723738259472868*^9, 3.72373858847812*^9, 
   3.723738835013291*^9, 3.723739020399304*^9, 3.723739260465304*^9, 
   3.7237427379725924`*^9, 3.723743062414185*^9, 3.723743842682406*^9, {
   3.723744043478272*^9, 3.723744048887535*^9}, 3.723745176983111*^9, 
   3.7237454399008093`*^9, 3.723745558490184*^9, 3.723745802109168*^9, 
   3.7237495185398006`*^9, 3.723749776128063*^9, 3.723753826513303*^9, 
   3.723754823355401*^9, 3.723756483712735*^9, 3.7237568945267363`*^9, 
   3.723757106713962*^9, 3.723931500145088*^9, 3.723931561466703*^9, 
   3.72393165564438*^9, 3.723931699095337*^9, 3.723932289955618*^9, 
   3.723932800583146*^9, 3.7239329569627028`*^9, 3.72393362141284*^9, 
   3.723938651289957*^9, 3.724014292246661*^9, 3.7240159662147007`*^9, 
   3.7240185707594767`*^9, 3.7240207518133087`*^9, 3.724022582447303*^9, 
   3.724097443392816*^9, 3.724097760774074*^9, {3.727009590249349*^9, 
   3.7270096155506268`*^9}, 3.7270117966121063`*^9, 3.7270210243187733`*^9, 
   3.733607907188188*^9, 3.7336079630030203`*^9, 3.7336081586614323`*^9, 
   3.7336084731364183`*^9, 3.7337570644066477`*^9, 3.7343815781009607`*^9, 
   3.7343821695661507`*^9, 3.7343846299291897`*^9, 3.73438525665462*^9, 
   3.7344377345034647`*^9, 3.734437980419808*^9, 3.7344387516113157`*^9, 
   3.734461149835106*^9, {3.734479119571415*^9, 3.711316269676618*^9}, 
   3.711316384762471*^9, 3.711316429004189*^9, 3.71146574874618*^9, 
   3.713533328942197*^9, 3.776878331749321*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d88a9459-2085-41f6-8d80-11b11e515089"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"They will lie in the following idempotents:\\n\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"idempotents\"\>", "\<\"#{generators}\"\>"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"d\"\>", ",", "\<\"d\"\>"}], "}"}], "2"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"d\"\>", ",", "\<\"b\"\>"}], "}"}], "4"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"d\"\>", ",", "\<\"a\"\>"}], "}"}], "4"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"d\"\>", ",", "\<\"c\"\>"}], "}"}], "2"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "}"}], "2"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"c\"\>", ",", "\<\"b\"\>"}], "}"}], "4"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"c\"\>", ",", "\<\"a\"\>"}], "}"}], "4"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"c\"\>", ",", "\<\"c\"\>"}], "}"}], "2"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "}"}], "4"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "}"}], "4"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"b\"\>", ",", "\<\"a\"\>"}], "}"}], "2"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"b\"\>", ",", "\<\"b\"\>"}], "}"}], "2"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "}"}], "4"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "}"}], "4"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "}"}], "2"},
       {
        RowBox[{"{", 
         RowBox[{"\<\"a\"\>", ",", "\<\"a\"\>"}], "}"}], "2"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["They will lie in the following idempotents:\n", 
   MatrixForm[{{
     "idempotents", "#{generators}"}, {{"d", "d"}, 2}, {{"d", "b"}, 4}, {{
      "d", "a"}, 4}, {{"d", "c"}, 2}, {{"c", "d"}, 2}, {{"c", "b"}, 4}, {{
      "c", "a"}, 4}, {{"c", "c"}, 2}, {{"b", "c"}, 4}, {{"b", "d"}, 4}, {{
      "b", "a"}, 2}, {{"b", "b"}, 2}, {{"a", "c"}, 4}, {{"a", "d"}, 4}, {{
      "a", "b"}, 2}, {{"a", "a"}, 2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.723728395238596*^9, 3.723729460487302*^9, 3.723730025178342*^9, 
   3.723734433742004*^9, 3.7237350989038877`*^9, {3.723736076561571*^9, 
   3.723736088532466*^9}, 3.7237365322040377`*^9, 3.723737404821198*^9, 
   3.723738093280579*^9, 3.723738259472868*^9, 3.72373858847812*^9, 
   3.723738835013291*^9, 3.723739020399304*^9, 3.723739260465304*^9, 
   3.7237427379725924`*^9, 3.723743062414185*^9, 3.723743842682406*^9, {
   3.723744043478272*^9, 3.723744048887535*^9}, 3.723745176983111*^9, 
   3.7237454399008093`*^9, 3.723745558490184*^9, 3.723745802109168*^9, 
   3.7237495185398006`*^9, 3.723749776128063*^9, 3.723753826513303*^9, 
   3.723754823355401*^9, 3.723756483712735*^9, 3.7237568945267363`*^9, 
   3.723757106713962*^9, 3.723931500145088*^9, 3.723931561466703*^9, 
   3.72393165564438*^9, 3.723931699095337*^9, 3.723932289955618*^9, 
   3.723932800583146*^9, 3.7239329569627028`*^9, 3.72393362141284*^9, 
   3.723938651289957*^9, 3.724014292246661*^9, 3.7240159662147007`*^9, 
   3.7240185707594767`*^9, 3.7240207518133087`*^9, 3.724022582447303*^9, 
   3.724097443392816*^9, 3.724097760774074*^9, {3.727009590249349*^9, 
   3.7270096155506268`*^9}, 3.7270117966121063`*^9, 3.7270210243187733`*^9, 
   3.733607907188188*^9, 3.7336079630030203`*^9, 3.7336081586614323`*^9, 
   3.7336084731364183`*^9, 3.7337570644066477`*^9, 3.7343815781009607`*^9, 
   3.7343821695661507`*^9, 3.7343846299291897`*^9, 3.73438525665462*^9, 
   3.7344377345034647`*^9, 3.734437980419808*^9, 3.7344387516113157`*^9, 
   3.734461149835106*^9, {3.734479119571415*^9, 3.711316269676618*^9}, 
   3.711316384762471*^9, 3.711316429004189*^9, 3.71146574874618*^9, 
   3.713533328942197*^9, 3.77687833177686*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d4570873-3902-415a-a551-bc60e20544a1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of domains and structure maps", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 
  3.683902621444993*^9}},ExpressionUUID->"38afa735-f625-4e65-8478-\
6d5e304363d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Step3x1Domains", ";"}]], "Input",
 CellChangeTimes->{{3.6838947269387207`*^9, 3.6838947298832827`*^9}, 
   3.6838947755524597`*^9, {3.68519067320802*^9, 3.685190679928112*^9}, {
   3.685248878742404*^9, 3.685248878886519*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"2c45bc59-f21c-4361-86db-98e04ef958ac"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "116", 
   "\[InvisibleSpace]", "\<\" rectangles, bigons or boundary rectangles. Here \
is a random selection of up to 10 of these:\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"50", "47", "63", "56", "59", "51", "36", "41", "12", "109"},
       {
        RowBox[{"{", 
         RowBox[{"8", ",", "7"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"10", ",", "9", ",", "8", ",", "7"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"16", ",", "8"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"20", ",", "17", ",", "10", ",", "16", ",", "8", ",", "23"}],
          "}"}], 
        RowBox[{"{", 
         RowBox[{"17", ",", "10", ",", "16", ",", "8"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"24", ",", "7"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"14", ",", "4", ",", "27"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"26", ",", "5"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"31", ",", "32", ",", "2", ",", "1"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"29", ",", "28"}], "}"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 116, 
   " rectangles, bigons or boundary rectangles. Here is a random selection of \
up to 10 of these:", 
   MatrixForm[{{50, 47, 63, 56, 59, 51, 36, 41, 12, 
     109}, {{8, 7}, {10, 9, 8, 7}, {16, 8}, {20, 17, 10, 16, 8, 23}, {17, 10, 
      16, 8}, {24, 7}, {14, 4, 27}, {26, 5}, {31, 32, 2, 1}, {29, 28}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894730955065*^9, 3.6838947783069363`*^9, 3.683894849892799*^9, 
   3.683896385425003*^9, 3.683896875241727*^9, 3.6838992152472486`*^9, 
   3.683899568257552*^9, 3.683904569129693*^9, 3.683904615298397*^9, 
   3.683904696135613*^9, 3.6839054921439457`*^9, 3.6839062640974073`*^9, 
   3.68390673333317*^9, 3.6839072142815037`*^9, 3.6839493213703203`*^9, 
   3.683949878004867*^9, 3.683952394631023*^9, 3.6839551403057747`*^9, 
   3.683958924101*^9, 3.685193337800858*^9, 3.6851938971431427`*^9, 
   3.685202311684525*^9, 3.685249082427041*^9, 3.6852590077462797`*^9, 
   3.685706253568079*^9, 3.685711740102295*^9, 3.685714366804544*^9, 
   3.722001935622563*^9, 3.722002981546905*^9, 3.72200455785793*^9, 
   3.72200820685422*^9, 3.72201255691197*^9, 3.7220851452061367`*^9, 
   3.7220853615066233`*^9, 3.722085414638526*^9, 3.722087149997501*^9, 
   3.722092586959848*^9, 3.722092942247851*^9, 3.722093143201476*^9, 
   3.722122670950946*^9, 3.722123188857724*^9, 3.722125015528862*^9, 
   3.7221717540743732`*^9, 3.722175372415389*^9, 3.7236787004535017`*^9, 
   3.723728415608848*^9, 3.7237294712577887`*^9, 3.723730034530636*^9, 
   3.723734462637727*^9, 3.723735109711288*^9, 3.723736097011623*^9, 
   3.723736541128656*^9, 3.7237374119200497`*^9, 3.723738101864262*^9, 
   3.723738271236093*^9, 3.723738595577313*^9, 3.723738842067231*^9, 
   3.723739029331036*^9, 3.7237392676285477`*^9, 3.723742745241764*^9, 
   3.7237430692209587`*^9, 3.723743850312481*^9, 3.7237440561424313`*^9, 
   3.723745185909589*^9, 3.723745447614621*^9, 3.72374556885075*^9, 
   3.723745809206902*^9, 3.7237495260158052`*^9, 3.7237497844624043`*^9, 
   3.7237538355861807`*^9, 3.723754833953971*^9, 3.723756492091901*^9, 
   3.72375690176339*^9, 3.7237571146496572`*^9, 3.72393229882451*^9, 
   3.723932808036385*^9, 3.723932963803933*^9, 3.723933628858946*^9, 
   3.723938658687068*^9, 3.724014299777022*^9, 3.724015973695531*^9, 
   3.724018577796152*^9, 3.724020759866446*^9, 3.7240225919073544`*^9, 
   3.724097451502076*^9, 3.7240977684967203`*^9, 3.727009623492968*^9, 
   3.727011803720364*^9, 3.727021032532447*^9, 3.733608495647979*^9, 
   3.73375761099053*^9, 3.7343815866131163`*^9, 3.734382176418325*^9, 
   3.7343846361170807`*^9, 3.7343852621390343`*^9, 3.734437744066553*^9, 
   3.73443809567564*^9, 3.734438761508964*^9, 3.7344611704542217`*^9, {
   3.73447913551866*^9, 3.711316276292508*^9}, 3.7113164361977377`*^9, 
   3.7114657576468477`*^9, 3.713533334894046*^9, 3.776878438534781*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"9fded8c7-3ef9-42e5-ba0f-7f42bdf3989a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "284", 
   "\[InvisibleSpace]", "\<\" domains with boundary on S\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>"}],
  SequenceForm["There are ", 284, " domains with boundary on S", 1, ","],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894730955065*^9, 3.6838947783069363`*^9, 3.683894849892799*^9, 
   3.683896385425003*^9, 3.683896875241727*^9, 3.6838992152472486`*^9, 
   3.683899568257552*^9, 3.683904569129693*^9, 3.683904615298397*^9, 
   3.683904696135613*^9, 3.6839054921439457`*^9, 3.6839062640974073`*^9, 
   3.68390673333317*^9, 3.6839072142815037`*^9, 3.6839493213703203`*^9, 
   3.683949878004867*^9, 3.683952394631023*^9, 3.6839551403057747`*^9, 
   3.683958924101*^9, 3.685193337800858*^9, 3.6851938971431427`*^9, 
   3.685202311684525*^9, 3.685249082427041*^9, 3.6852590077462797`*^9, 
   3.685706253568079*^9, 3.685711740102295*^9, 3.685714366804544*^9, 
   3.722001935622563*^9, 3.722002981546905*^9, 3.72200455785793*^9, 
   3.72200820685422*^9, 3.72201255691197*^9, 3.7220851452061367`*^9, 
   3.7220853615066233`*^9, 3.722085414638526*^9, 3.722087149997501*^9, 
   3.722092586959848*^9, 3.722092942247851*^9, 3.722093143201476*^9, 
   3.722122670950946*^9, 3.722123188857724*^9, 3.722125015528862*^9, 
   3.7221717540743732`*^9, 3.722175372415389*^9, 3.7236787004535017`*^9, 
   3.723728415608848*^9, 3.7237294712577887`*^9, 3.723730034530636*^9, 
   3.723734462637727*^9, 3.723735109711288*^9, 3.723736097011623*^9, 
   3.723736541128656*^9, 3.7237374119200497`*^9, 3.723738101864262*^9, 
   3.723738271236093*^9, 3.723738595577313*^9, 3.723738842067231*^9, 
   3.723739029331036*^9, 3.7237392676285477`*^9, 3.723742745241764*^9, 
   3.7237430692209587`*^9, 3.723743850312481*^9, 3.7237440561424313`*^9, 
   3.723745185909589*^9, 3.723745447614621*^9, 3.72374556885075*^9, 
   3.723745809206902*^9, 3.7237495260158052`*^9, 3.7237497844624043`*^9, 
   3.7237538355861807`*^9, 3.723754833953971*^9, 3.723756492091901*^9, 
   3.72375690176339*^9, 3.7237571146496572`*^9, 3.72393229882451*^9, 
   3.723932808036385*^9, 3.723932963803933*^9, 3.723933628858946*^9, 
   3.723938658687068*^9, 3.724014299777022*^9, 3.724015973695531*^9, 
   3.724018577796152*^9, 3.724020759866446*^9, 3.7240225919073544`*^9, 
   3.724097451502076*^9, 3.7240977684967203`*^9, 3.727009623492968*^9, 
   3.727011803720364*^9, 3.727021032532447*^9, 3.733608495647979*^9, 
   3.73375761099053*^9, 3.7343815866131163`*^9, 3.734382176418325*^9, 
   3.7343846361170807`*^9, 3.7343852621390343`*^9, 3.734437744066553*^9, 
   3.73443809567564*^9, 3.734438761508964*^9, 3.7344611704542217`*^9, {
   3.73447913551866*^9, 3.711316276292508*^9}, 3.7113164361977377`*^9, 
   3.7114657576468477`*^9, 3.713533334894046*^9, 3.7768785415979967`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"8322b93c-59e3-4e58-ae0b-c79f05bd10b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" domains with boundary on S\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>"}],
  SequenceForm["There are ", 24, " domains with boundary on S", 2, ","],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894730955065*^9, 3.6838947783069363`*^9, 3.683894849892799*^9, 
   3.683896385425003*^9, 3.683896875241727*^9, 3.6838992152472486`*^9, 
   3.683899568257552*^9, 3.683904569129693*^9, 3.683904615298397*^9, 
   3.683904696135613*^9, 3.6839054921439457`*^9, 3.6839062640974073`*^9, 
   3.68390673333317*^9, 3.6839072142815037`*^9, 3.6839493213703203`*^9, 
   3.683949878004867*^9, 3.683952394631023*^9, 3.6839551403057747`*^9, 
   3.683958924101*^9, 3.685193337800858*^9, 3.6851938971431427`*^9, 
   3.685202311684525*^9, 3.685249082427041*^9, 3.6852590077462797`*^9, 
   3.685706253568079*^9, 3.685711740102295*^9, 3.685714366804544*^9, 
   3.722001935622563*^9, 3.722002981546905*^9, 3.72200455785793*^9, 
   3.72200820685422*^9, 3.72201255691197*^9, 3.7220851452061367`*^9, 
   3.7220853615066233`*^9, 3.722085414638526*^9, 3.722087149997501*^9, 
   3.722092586959848*^9, 3.722092942247851*^9, 3.722093143201476*^9, 
   3.722122670950946*^9, 3.722123188857724*^9, 3.722125015528862*^9, 
   3.7221717540743732`*^9, 3.722175372415389*^9, 3.7236787004535017`*^9, 
   3.723728415608848*^9, 3.7237294712577887`*^9, 3.723730034530636*^9, 
   3.723734462637727*^9, 3.723735109711288*^9, 3.723736097011623*^9, 
   3.723736541128656*^9, 3.7237374119200497`*^9, 3.723738101864262*^9, 
   3.723738271236093*^9, 3.723738595577313*^9, 3.723738842067231*^9, 
   3.723739029331036*^9, 3.7237392676285477`*^9, 3.723742745241764*^9, 
   3.7237430692209587`*^9, 3.723743850312481*^9, 3.7237440561424313`*^9, 
   3.723745185909589*^9, 3.723745447614621*^9, 3.72374556885075*^9, 
   3.723745809206902*^9, 3.7237495260158052`*^9, 3.7237497844624043`*^9, 
   3.7237538355861807`*^9, 3.723754833953971*^9, 3.723756492091901*^9, 
   3.72375690176339*^9, 3.7237571146496572`*^9, 3.72393229882451*^9, 
   3.723932808036385*^9, 3.723932963803933*^9, 3.723933628858946*^9, 
   3.723938658687068*^9, 3.724014299777022*^9, 3.724015973695531*^9, 
   3.724018577796152*^9, 3.724020759866446*^9, 3.7240225919073544`*^9, 
   3.724097451502076*^9, 3.7240977684967203`*^9, 3.727009623492968*^9, 
   3.727011803720364*^9, 3.727021032532447*^9, 3.733608495647979*^9, 
   3.73375761099053*^9, 3.7343815866131163`*^9, 3.734382176418325*^9, 
   3.7343846361170807`*^9, 3.7343852621390343`*^9, 3.734437744066553*^9, 
   3.73443809567564*^9, 3.734438761508964*^9, 3.7344611704542217`*^9, {
   3.73447913551866*^9, 3.711316276292508*^9}, 3.7113164361977377`*^9, 
   3.7114657576468477`*^9, 3.713533334894046*^9, 3.77687854166418*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"46692c9d-e906-4a37-a3a1-86b63ed68bed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "68", 
   "\[InvisibleSpace]", "\<\" domains without any boundary.\"\>"}],
  SequenceForm["There are ", 68, " domains without any boundary."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894730955065*^9, 3.6838947783069363`*^9, 3.683894849892799*^9, 
   3.683896385425003*^9, 3.683896875241727*^9, 3.6838992152472486`*^9, 
   3.683899568257552*^9, 3.683904569129693*^9, 3.683904615298397*^9, 
   3.683904696135613*^9, 3.6839054921439457`*^9, 3.6839062640974073`*^9, 
   3.68390673333317*^9, 3.6839072142815037`*^9, 3.6839493213703203`*^9, 
   3.683949878004867*^9, 3.683952394631023*^9, 3.6839551403057747`*^9, 
   3.683958924101*^9, 3.685193337800858*^9, 3.6851938971431427`*^9, 
   3.685202311684525*^9, 3.685249082427041*^9, 3.6852590077462797`*^9, 
   3.685706253568079*^9, 3.685711740102295*^9, 3.685714366804544*^9, 
   3.722001935622563*^9, 3.722002981546905*^9, 3.72200455785793*^9, 
   3.72200820685422*^9, 3.72201255691197*^9, 3.7220851452061367`*^9, 
   3.7220853615066233`*^9, 3.722085414638526*^9, 3.722087149997501*^9, 
   3.722092586959848*^9, 3.722092942247851*^9, 3.722093143201476*^9, 
   3.722122670950946*^9, 3.722123188857724*^9, 3.722125015528862*^9, 
   3.7221717540743732`*^9, 3.722175372415389*^9, 3.7236787004535017`*^9, 
   3.723728415608848*^9, 3.7237294712577887`*^9, 3.723730034530636*^9, 
   3.723734462637727*^9, 3.723735109711288*^9, 3.723736097011623*^9, 
   3.723736541128656*^9, 3.7237374119200497`*^9, 3.723738101864262*^9, 
   3.723738271236093*^9, 3.723738595577313*^9, 3.723738842067231*^9, 
   3.723739029331036*^9, 3.7237392676285477`*^9, 3.723742745241764*^9, 
   3.7237430692209587`*^9, 3.723743850312481*^9, 3.7237440561424313`*^9, 
   3.723745185909589*^9, 3.723745447614621*^9, 3.72374556885075*^9, 
   3.723745809206902*^9, 3.7237495260158052`*^9, 3.7237497844624043`*^9, 
   3.7237538355861807`*^9, 3.723754833953971*^9, 3.723756492091901*^9, 
   3.72375690176339*^9, 3.7237571146496572`*^9, 3.72393229882451*^9, 
   3.723932808036385*^9, 3.723932963803933*^9, 3.723933628858946*^9, 
   3.723938658687068*^9, 3.724014299777022*^9, 3.724015973695531*^9, 
   3.724018577796152*^9, 3.724020759866446*^9, 3.7240225919073544`*^9, 
   3.724097451502076*^9, 3.7240977684967203`*^9, 3.727009623492968*^9, 
   3.727011803720364*^9, 3.727021032532447*^9, 3.733608495647979*^9, 
   3.73375761099053*^9, 3.7343815866131163`*^9, 3.734382176418325*^9, 
   3.7343846361170807`*^9, 3.7343852621390343`*^9, 3.734437744066553*^9, 
   3.73443809567564*^9, 3.734438761508964*^9, 3.7344611704542217`*^9, {
   3.73447913551866*^9, 3.711316276292508*^9}, 3.7113164361977377`*^9, 
   3.7114657576468477`*^9, 3.713533334894046*^9, 3.77687854172963*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"aaf7e36f-5074-4080-b07c-952ce0cb8b2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/knotkobold/anc/ConjugationBimodule_AfterDomains1.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/anc/ConjugationBimodule_AfterDomains1.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.683894730955065*^9, 3.6838947783069363`*^9, 3.683894849892799*^9, 
   3.683896385425003*^9, 3.683896875241727*^9, 3.6838992152472486`*^9, 
   3.683899568257552*^9, 3.683904569129693*^9, 3.683904615298397*^9, 
   3.683904696135613*^9, 3.6839054921439457`*^9, 3.6839062640974073`*^9, 
   3.68390673333317*^9, 3.6839072142815037`*^9, 3.6839493213703203`*^9, 
   3.683949878004867*^9, 3.683952394631023*^9, 3.6839551403057747`*^9, 
   3.683958924101*^9, 3.685193337800858*^9, 3.6851938971431427`*^9, 
   3.685202311684525*^9, 3.685249082427041*^9, 3.6852590077462797`*^9, 
   3.685706253568079*^9, 3.685711740102295*^9, 3.685714366804544*^9, 
   3.722001935622563*^9, 3.722002981546905*^9, 3.72200455785793*^9, 
   3.72200820685422*^9, 3.72201255691197*^9, 3.7220851452061367`*^9, 
   3.7220853615066233`*^9, 3.722085414638526*^9, 3.722087149997501*^9, 
   3.722092586959848*^9, 3.722092942247851*^9, 3.722093143201476*^9, 
   3.722122670950946*^9, 3.722123188857724*^9, 3.722125015528862*^9, 
   3.7221717540743732`*^9, 3.722175372415389*^9, 3.7236787004535017`*^9, 
   3.723728415608848*^9, 3.7237294712577887`*^9, 3.723730034530636*^9, 
   3.723734462637727*^9, 3.723735109711288*^9, 3.723736097011623*^9, 
   3.723736541128656*^9, 3.7237374119200497`*^9, 3.723738101864262*^9, 
   3.723738271236093*^9, 3.723738595577313*^9, 3.723738842067231*^9, 
   3.723739029331036*^9, 3.7237392676285477`*^9, 3.723742745241764*^9, 
   3.7237430692209587`*^9, 3.723743850312481*^9, 3.7237440561424313`*^9, 
   3.723745185909589*^9, 3.723745447614621*^9, 3.72374556885075*^9, 
   3.723745809206902*^9, 3.7237495260158052`*^9, 3.7237497844624043`*^9, 
   3.7237538355861807`*^9, 3.723754833953971*^9, 3.723756492091901*^9, 
   3.72375690176339*^9, 3.7237571146496572`*^9, 3.72393229882451*^9, 
   3.723932808036385*^9, 3.723932963803933*^9, 3.723933628858946*^9, 
   3.723938658687068*^9, 3.724014299777022*^9, 3.724015973695531*^9, 
   3.724018577796152*^9, 3.724020759866446*^9, 3.7240225919073544`*^9, 
   3.724097451502076*^9, 3.7240977684967203`*^9, 3.727009623492968*^9, 
   3.727011803720364*^9, 3.727021032532447*^9, 3.733608495647979*^9, 
   3.73375761099053*^9, 3.7343815866131163`*^9, 3.734382176418325*^9, 
   3.7343846361170807`*^9, 3.7343852621390343`*^9, 3.734437744066553*^9, 
   3.73443809567564*^9, 3.734438761508964*^9, 3.7344611704542217`*^9, {
   3.73447913551866*^9, 3.711316276292508*^9}, 3.7113164361977377`*^9, 
   3.7114657576468477`*^9, 3.713533334894046*^9, 3.776878541787719*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"9f251208-198f-475c-b196-8d758ffe96c3"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", 
  RowBox[{"(", 
   RowBox[{"BackupFilePath", "<>", "\"\<_AfterDomains1.mx\>\""}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.67401554637004*^9, 3.674015550954636*^9}, 
   3.674027617098591*^9, {3.683907168603799*^9, 
   3.6839071704999237`*^9}},ExpressionUUID->"04a06154-b7e1-4f1c-865e-\
30e70c8ffe59"],

Cell["\<\
The next two steps can take quite a while for large diagrams, for 250 000 \
generators up to a week or more. Parallel processing is possible, so consider \
using a computer with multiple kernels to speed up.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.6839067513604193`*^9, 3.6839067871764097`*^9}, {3.683907238892846*^9, 
  3.6839072757256117`*^9}, {3.6839073161515713`*^9, 3.683907319646093*^9}, {
  3.724015980199627*^9, 
  3.724015983103735*^9}},ExpressionUUID->"ba7cfabe-b11d-420a-b843-\
7607ac5ee6ed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step3x2Domains", ";"}], "\n", 
 RowBox[{"Step3x3Domains", ";"}], "\n", 
 RowBox[{"Step3x4Domains", ";"}]}], "Input",
 CellChangeTimes->{{3.68389561766648*^9, 3.683895623768882*^9}, {
   3.685190703361431*^9, 3.685190705639604*^9}, {3.685248881614497*^9, 
   3.685248881790359*^9}, 3.7237386141171923`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"bd4e2217-7242-4ee2-bf58-fff324df71ca"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Computed indices for domains.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878826578796*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"9e2e5aa6-a5fc-4526-b21d-a68cab7531c5"],

Cell[BoxData["\<\"Computed starting intersection points of domains.\"\>"], \
"Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.7768788268104763`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"05345c91-4893-4509-8199-ad883d33813f"],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Sat 7 Sep 2019 21:00:26\"", 
     StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}],
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2019", ",", "9", ",", "7", ",", "21", ",", "0", ",", 
           "26.881042`8.182021081497751"}], "}"}], ",", "\"Instant\"", ",", 
       "\"Gregorian\"", ",", "0.`"}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.7768788269991293`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"88c43c85-092c-4633-a897-5ce8dec8ff2b"],

Cell[BoxData["\<\"There are 376 domains that I need to look at.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878827432626*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0133e42b-3356-4a08-a8f6-ff3a96541d23"],

Cell[BoxData["\<\"Computed starting generators for all domains.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878829758625*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"12686229-4a61-4462-959b-ce8be588d0cc"],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Sat 7 Sep 2019 21:00:28\"", 
     StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}],
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2019", ",", "9", ",", "7", ",", "21", ",", "0", ",", 
           "28.701923`8.21048597652554"}], "}"}], ",", "\"Instant\"", ",", 
       "\"Gregorian\"", ",", "0.`"}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.7768788298102407`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"01450d3d-6340-4185-b8f6-4ee6afccb7a3"],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Sat 7 Sep 2019 21:00:29\"", 
     StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}],
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2019", ",", "9", ",", "7", ",", "21", ",", "0", ",", 
           "29.978021`8.229377940744765"}], "}"}], ",", "\"Instant\"", ",", 
       "\"Gregorian\"", ",", "0.`"}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878831027974*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"8cebb21e-e81b-4d38-95d6-1e3b48ff9f3a"],

Cell[BoxData["\<\"Calculation of the structure map. There are 144 generators.\
\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832412176*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"e83bec63-c59a-4834-9ab5-eb34f690647d"],

Cell[BoxData["\<\"Good: There are no multiple labels in the structure!\"\>"], \
"Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832436191*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"dc51fb3b-6b63-46cd-aa44-04f7db9ced3a"],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Sat 7 Sep 2019 21:00:30\"", 
     StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}],
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2019", ",", "9", ",", "7", ",", "21", ",", "0", ",", 
           "30.492547`8.23676868287133"}], "}"}], ",", "\"Instant\"", ",", 
       "\"Gregorian\"", ",", "0.`"}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.7768788324671793`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0228e937-e3d4-408f-a429-c3ee19170cc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "80", 
   "\[InvisibleSpace]", "\<\" domains that contribute to the structure \
maps.\"\>"}],
  SequenceForm[
  "There are ", 80, " domains that contribute to the structure maps."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.7768788325127707`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"92fb6ab4-15e3-4afd-bf19-554c1cb761e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\" domains that contribute an honest differential \
to the structure maps, e.g. \\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"{", "13", "}"}], 
        RowBox[{"{", "15", "}"}], 
        RowBox[{"{", "17", "}"}], 
        RowBox[{"{", "18", "}"}], 
        RowBox[{"{", "19", "}"}], 
        RowBox[{"{", "25", "}"}], 
        RowBox[{"{", "26", "}"}], 
        RowBox[{"{", "27", "}"}], 
        RowBox[{"{", 
         RowBox[{"3", ",", "13"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"4", ",", "27"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"9", ",", "15"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"10", ",", "17"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"14", ",", "13"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"16", ",", "15"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"18", ",", "11"}], "}"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 32, 
   " domains that contribute an honest differential to the structure maps, \
e.g. \n", 
   MatrixForm[{{{13}, {15}, {17}, {18}, {19}, {25}, {26}, {27}, {3, 13}, {4, 
      27}, {9, 15}, {10, 17}, {14, 13}, {16, 15}, {18, 11}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832529562*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"f35acebf-87e6-440f-a939-adad13b6e9a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" domains that contribute an S\"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" algebra element to the structure maps, e.g. \\n\
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"Regions\"\>", 
        RowBox[{"{", "1", "}"}], 
        RowBox[{"{", "6", "}"}], 
        RowBox[{"{", "7", "}"}], 
        RowBox[{"{", "12", "}"}], 
        RowBox[{"{", "24", "}"}], 
        RowBox[{"{", "32", "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]},
       {"\<\"moving strands\"\>", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"7", ",", "8"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "7"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 24, " domains that contribute an S", 1, 
   " algebra element to the structure maps, e.g. \n", 
   MatrixForm[{{"Regions", {1}, {6}, {7}, {12}, {24}, {32}, {2, 1}}, {
     "moving strands", {3, 4}, {7, 8}, {5, 6}, {1, 2}, {6, 7}, {2, 3}, {3, 
      4}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.7768788325498257`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b2a2d44b-18d4-41fb-927c-b88d098a7ffd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\" domains that contribute an S\"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" algebra element to the structure maps, e.g. \\n\
\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"Regions\"\>", 
        RowBox[{"{", "20", "}"}], 
        RowBox[{"{", "21", "}"}], 
        RowBox[{"{", "22", "}"}], 
        RowBox[{"{", "28", "}"}], 
        RowBox[{"{", "29", "}"}], 
        RowBox[{"{", "30", "}"}], 
        RowBox[{"{", 
         RowBox[{"20", ",", "17"}], "}"}]},
       {"\<\"moving strands\"\>", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"6", ",", "7"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"5", ",", "6"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], 
        RowBox[{"{", 
         RowBox[{"7", ",", "8"}], "}"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "There are ", 24, " domains that contribute an S", 2, 
   " algebra element to the structure maps, e.g. \n", 
   MatrixForm[{{"Regions", {20}, {21}, {22}, {28}, {29}, {30}, {20, 17}}, {
     "moving strands", {7, 8}, {6, 7}, {5, 6}, {3, 4}, {2, 3}, {1, 2}, {7, 
      8}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832574918*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"ec11bde2-a9c8-4fbe-815c-d6d6896f71d6"],

Cell[BoxData["\<\"Note: If this calculation gives an error message 'Part 1 of \
{} does not exist', there are some algebra elements generated by domains, \
that do not show up in the glueing algebra. This should not happen. If it \
does, check your algebra input data.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832590467*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"f523c6e7-b7fb-4ad0-baac-a8530762ad74"],

Cell[BoxData["\<\"OK. All domains for S1 can contribute.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832606756*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"24a7f03c-e427-4f48-a930-1d530b3f12fa"],

Cell[BoxData["\<\"OK. All domains for S1 can contribute.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832620932*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"54bd9e1c-749b-4b2c-bef8-00b3219c06bc"],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Sat 7 Sep 2019 21:00:30\"", 
     StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}],
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2019", ",", "9", ",", "7", ",", "21", ",", "0", ",", 
           "30.837225`8.241650270543984"}], "}"}], ",", "\"Instant\"", ",", 
       "\"Gregorian\"", ",", "0.`"}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.77687883263494*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"049541d3-a062-446b-8fd9-f75fb68773fa"],

Cell[BoxData["\<\"Calculation of StructureMapsSparse.\"\>"], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832665381*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7e0d48fb-a05c-4fc3-a230-c2c3cc961685"],

Cell[BoxData[
 TemplateBox[{RowBox[{"\"Sat 7 Sep 2019 21:00:31\"", 
     StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}],
   RowBox[{"DateObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{
          "2019", ",", "9", ",", "7", ",", "21", ",", "0", ",", 
           "31.142277`8.245925343990745"}], "}"}], ",", "\"Instant\"", ",", 
       "\"Gregorian\"", ",", "0.`"}], "]"}]},
  "DateObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878832679494*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"51b241a0-6e5b-46a1-a2db-2d8ffa62604c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is what the upper left corner of \
'StructureMapsWith1Action' looks like:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"{{{1}, 4}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"4\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "\<\"{{{1}, 4}}\"\>", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"13\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "\<\"{{{1}, 2}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"2\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"10\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0"},
       {"0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"13\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "\<\"{{{1}, 2}}\"\>", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"10\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0"},
       {"0", "0", "0", 
        "0", "\<\"{{{1}, 4}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"4\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "\<\"{{{1}, 4}}\"\>", "0", "0", "0", "0"},
       {"0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"8\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "\<\"{{{1}, 1}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>", "0", "0"},
       {"0", "0", "0", "0", 
        "0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"8\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "\<\"{{{1}, 1}}\"\>", "0", "0"},
       {"\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"9\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0", "0", "0", 
        "0", "\<\"{{{1}, 1}}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"}\\\"}], \\\
\"}\\\"}]\\)\"\>"},
       {"0", "\<\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"1\\\", \\\",\\\", \\\"9\\\"}], \\\"}\\\"}], \\\"}\\\"}]\\)\"\>", 
        "0", "0", "0", "0", "0", "0", "0", "\<\"{{{1}, 1}}\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {10, 10}, 0, {
       1, {{0, 2, 3, 7, 10, 12, 13, 16, 18, 21, 23}, {{1}, {2}, {2}, {3}, {
         1}, {4}, {7}, {4}, {2}, {8}, {5}, {6}, {6}, {7}, {5}, {8}, {8}, {
         6}, {9}, {1}, {10}, {10}, {2}}}, {
        "{{{1}, 4}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"4\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 4}}", "{{{1}, 2}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"13\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"2\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"10\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 2}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"13\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"10\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 4}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"4\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 4}}", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"8\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"8\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"9\"}], \
\"}\"}], \"}\"}]\)", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
         "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"9\"}], \
\"}\"}], \"}\"}]\)"}}]]]]}],
  SequenceForm[
  "This is what the upper left corner of 'StructureMapsWith1Action' looks \
like:\n", 
   MatrixForm[
   SparseArray[
    Automatic, {10, 10}, 0, {
     1, {{0, 2, 3, 7, 10, 12, 13, 16, 18, 21, 23}, {{1}, {2}, {2}, {3}, {1}, {
       4}, {7}, {4}, {2}, {8}, {5}, {6}, {6}, {7}, {5}, {8}, {8}, {6}, {9}, {
       1}, {10}, {10}, {2}}}, {
      "{{{1}, 4}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"4\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 4}}", "{{{1}, 2}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"13\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"2\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"10\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 2}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"13\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"10\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 4}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"4\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 4}}", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"8\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"8\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"9\"}], \
\"}\"}], \"}\"}]\)", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"1\"}], \
\"}\"}], \"}\"}]\)", "{{{1}, 1}}", 
       "\!\(\*RowBox[{\"{\", RowBox[{\"{\", RowBox[{\"1\", \",\", \"9\"}], \
\"}\"}], \"}\"}]\)"}}]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878833329628*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"f8d6c47a-7bb3-4a9f-9c20-8d085bcd647b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/knotkobold/anc/ConjugationBimodule_BeforeCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/anc/ConjugationBimodule_BeforeCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.6838960929023323`*^9, 3.683896103810855*^9}, {
   3.683896140584502*^9, 3.683896155318943*^9}, 3.6838962279757233`*^9, 
   3.683896264453897*^9, 3.6838962971043873`*^9, 3.683896720995179*^9, 
   3.683896802716756*^9, 3.683896890229953*^9, 3.683899246434545*^9, 
   3.6838995776783*^9, 3.683899809963675*^9, 3.683901021311666*^9, 
   3.6839010657291193`*^9, 3.6839012615721807`*^9, {3.683904716836667*^9, 
   3.6839047283278313`*^9}, 3.6839056592902937`*^9, 3.683906273569572*^9, 
   3.6839067401551332`*^9, 3.683906796114818*^9, 3.68394933516684*^9, 
   3.683949887483099*^9, 3.6839524051761713`*^9, 3.68395893334379*^9, 
   3.685193724405591*^9, 3.685193918204859*^9, 3.685249111820959*^9, 
   3.6852590270962973`*^9, 3.685259060183831*^9, 3.68570626279569*^9, 
   3.68571175160121*^9, 3.6858311005084877`*^9, 3.7220020291526537`*^9, 
   3.7220030695592823`*^9, 3.722004675556314*^9, 3.722008295738371*^9, 
   3.722012645272457*^9, 3.7220929826873007`*^9, 3.722093183655539*^9, 
   3.722120906413665*^9, 3.7221213194106503`*^9, 3.722122693593226*^9, 
   3.7221232239599247`*^9, 3.722125067092031*^9, 3.722171777082617*^9, 
   3.722175436830811*^9, 3.722175701348423*^9, 3.723730068979245*^9, 
   3.723730151836193*^9, 3.72373457557929*^9, 3.7237351411772137`*^9, 
   3.72373613279599*^9, 3.723736567500839*^9, 3.723737424579513*^9, 
   3.7237381161247263`*^9, 3.7237382821133947`*^9, 3.723738616080703*^9, 
   3.723738848425766*^9, 3.7237390612871227`*^9, 3.723739361510806*^9, 
   3.723742749671842*^9, 3.723743076571742*^9, 3.723743855623672*^9, 
   3.723744060614361*^9, 3.723745202091009*^9, 3.723745453496682*^9, 
   3.723745601255102*^9, 3.723745821229588*^9, 3.723749533795968*^9, 
   3.723749798494174*^9, 3.723753849969221*^9, 3.723754850734352*^9, 
   3.723756499955247*^9, 3.723756906964055*^9, 3.723757137513296*^9, 
   3.723932314085184*^9, 3.723932815583194*^9, 3.723932969214098*^9, 
   3.7239336338224916`*^9, 3.7239386641731*^9, 3.7240143061173058`*^9, 
   3.7240159854342127`*^9, 3.724018582041889*^9, 3.724020767473255*^9, 
   3.724022596498043*^9, 3.724097453092554*^9, 3.724097770069825*^9, 
   3.72700962820444*^9, 3.727011808289813*^9, 3.727021038167673*^9, 
   3.7336085061321383`*^9, 3.733757627076209*^9, 3.734381593883973*^9, 
   3.734382181706881*^9, 3.734384640869155*^9, 3.734385271317252*^9, 
   3.734437754068089*^9, 3.734438107440681*^9, 3.734438769066148*^9, 
   3.7344613262378387`*^9, {3.7344792716616173`*^9, 3.71131629710763*^9}, 
   3.711316441474873*^9, 3.7114657631257277`*^9, 3.71353334005037*^9, 
   3.776878834812458*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"4995749d-26f4-4b4f-81fa-494208d6a816"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_BeforeCancellation.mx\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.676092257232688*^9, 
  3.676092257977479*^9}},ExpressionUUID->"788eabbc-117a-4a32-be22-\
b56cad2e9a7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"SANITY", " ", "CHECK"}], ";", " ", 
    RowBox[{
    "you", " ", "might", " ", "want", " ", "to", " ", "check", " ", "if", " ",
      "you", " ", "can", " ", "find", " ", "some", " ", "differentials", " ", 
     "computed", " ", "here", " ", "in", " ", "your", " ", "nice", " ", 
     "Heegaard", " ", "diagram"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "n_", "]"}], " ", 
     "lists", " ", "all", " ", "arrows", " ", "that", " ", "start", " ", "at",
      " ", "generator", " ", "of", " ", 
     RowBox[{"index", " ", "'"}], 
     RowBox[{"n", "'"}], " ", "in", " ", "the", " ", 
     RowBox[{"list", " ", "'"}], 
     RowBox[{"generators", "'"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "n_", "]"}], " ", 
     "lists", " ", "all", " ", "arrows", " ", "that", " ", "end", " ", "at", 
     " ", "generator", " ", "of", " ", 
     RowBox[{"index", " ", "'"}], 
     RowBox[{"n", "'"}], " ", "in", " ", "the", " ", 
     RowBox[{"list", " ", "'"}], 
     RowBox[{"generators", "'"}]}], ";"}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "2", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "37", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SparseNiceFindAllArrowsEndingAt", "[", "37", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SparseNiceFindAllArrowsStartingAt", "[", "72", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SparseNiceFindAllArrowsEndingAt", "[", "72", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.674104304443412*^9, 3.674104307474148*^9}, 
   3.674104966443514*^9, {3.674105085853196*^9, 3.6741050869424877`*^9}, {
   3.674228773456483*^9, 3.6742287789948273`*^9}, {3.674268634047946*^9, 
   3.674268635627301*^9}, {3.674268790102474*^9, 3.6742688117888603`*^9}, {
   3.674269107233716*^9, 3.6742691076093807`*^9}, {3.6742765544263973`*^9, 
   3.67427655485629*^9}, 3.675245199212315*^9, {3.675245268803441*^9, 
   3.675245294940248*^9}, {3.675245613734436*^9, 3.675245614036627*^9}, {
   3.675935426998316*^9, 3.675935427252965*^9}, {3.676441741691539*^9, 
   3.67644175022666*^9}, {3.6838969940205708`*^9, 3.683896994204054*^9}, {
   3.6851939440098352`*^9, 3.685193977665649*^9}, {3.685194036684403*^9, 
   3.6851941015901117`*^9}, {3.685194137103114*^9, 3.685194258090046*^9}, {
   3.68519429023514*^9, 3.685194382196105*^9}, {3.685194417518076*^9, 
   3.685194417725258*^9}, {3.72217178895039*^9, 3.7221718165393867`*^9}, {
   3.723730342376525*^9, 3.7237303436776657`*^9}, {3.7237303822320957`*^9, 
   3.723730390508507*^9}, {3.723730488809717*^9, 3.723730489102675*^9}, {
   3.723730520862588*^9, 3.7237305355006323`*^9}, {3.723730604232094*^9, 
   3.7237306069703712`*^9}, {3.723750069858982*^9, 3.723750070121578*^9}, {
   3.723750247467053*^9, 3.723750250475152*^9}, {3.723754919885457*^9, 
   3.723754922106035*^9}, {3.723756931504056*^9, 3.723756936716773*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"7e818d04-fba9-4d7b-be70-c1bc064510fe"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 2=(3|25|29)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  1=(2|25|29) via (13) = 1 (9), label \
=((1|4))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  4=(3|25|31) via (30|29) = 70 (366), \
label =((1|13))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  10=(3|28|29) via (21) = 58 (354), label \
=((1|9))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  14=(4|25|29) via (4|27|30) = 71 (367), \
label =((1|15))\"\>"}],
  SequenceForm[
  "From 2=(3|25|29)      {regions} = Relevant Domain Index (Old Index)", 
   "\n To  1=(2|25|29) via (13) = 1 (9), label =((1|4))", 
   "\n To  4=(3|25|31) via (30|29) = 70 (366), label =((1|13))", 
   "\n To  10=(3|28|29) via (21) = 58 (354), label =((1|9))", 
   "\n To  14=(4|25|29) via (4|27|30) = 71 (367), label =((1|15))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.6858313577825727`*^9, 3.6858517618219767`*^9, 
   3.722002030717349*^9, 3.722003071035262*^9, 3.7220046772411737`*^9, 
   3.722008297777164*^9, 3.7220126471556253`*^9, 3.7221213371081877`*^9, 
   3.722122713707568*^9, 3.722123229595731*^9, 3.7221250715439997`*^9, {
   3.722171780007428*^9, 3.722171817013111*^9}, 3.7221754416893263`*^9, 
   3.7221757118177032`*^9, 3.723730173061864*^9, 3.7237303451142673`*^9, {
   3.723730386460146*^9, 3.7237303910113363`*^9}, 3.723730489560606*^9, {
   3.72373052175694*^9, 3.723730535878559*^9}, 3.723730607357835*^9, 
   3.7237345828520412`*^9, 3.723735147869047*^9, 3.723736144657269*^9, 
   3.723736573409072*^9, 3.723737428300103*^9, 3.723738121087982*^9, 
   3.723738287458523*^9, 3.723738620878449*^9, 3.723738853928596*^9, 
   3.7237390657363358`*^9, 3.723739367614767*^9, 3.723742751281975*^9, 
   3.723743086218637*^9, 3.723743864521842*^9, 3.723744062253366*^9, 
   3.723745211110463*^9, 3.723745457171195*^9, 3.723745603880713*^9, 
   3.723749538218042*^9, {3.723749806886629*^9, 3.7237498164422703`*^9}, 
   3.723750070924799*^9, {3.723750248476803*^9, 3.723750250991969*^9}, 
   3.7237538625310802`*^9, 3.723754857003251*^9, 3.72375492301499*^9, 
   3.723756507121036*^9, {3.723756912486936*^9, 3.723756937223002*^9}, 
   3.723757146937517*^9, 3.723757698778941*^9, 3.723932323007539*^9, 
   3.7239328207219677`*^9, 3.72393297696385*^9, 3.723933640405492*^9, 
   3.72393866948914*^9, 3.7239387746325493`*^9, 3.7240143113093367`*^9, 
   3.724016026105043*^9, 3.724016197427463*^9, 3.724018586462878*^9, 
   3.724020776765235*^9, 3.724022605978552*^9, 3.72409745737156*^9, 
   3.724097773761641*^9, 3.727009633346196*^9, 3.727021043824849*^9, 
   3.7336085617619467`*^9, 3.733757701510703*^9, 3.7343816241151333`*^9, 
   3.7343822147969913`*^9, 3.7343846619339046`*^9, 3.734385315160231*^9, 
   3.734437783106627*^9, {3.734438134781445*^9, 3.7344381412090197`*^9}, 
   3.734438790627528*^9, {3.734488608895281*^9, 3.7113164462289457`*^9}, 
   3.711465770899357*^9, 3.713533349345896*^9, 3.7768788687225246`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"d5a6beeb-d6df-4ab4-8a71-dddc4a048e84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 37=(16|25|31)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  25=(15|26|31) via (10|17) = 12 (31), \
label =((3|3))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  43=(16|27|31) via (22|21) = 66 (362), \
label =((3|7))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  85=(22|25|31) via (10|9|8|7) = 52 (233), \
label =(((16)|3))\"\>"}],
  SequenceForm[
  "From 37=(16|25|31)      {regions} = Relevant Domain Index (Old Index)", 
   "\n To  25=(15|26|31) via (10|17) = 12 (31), label =((3|3))", 
   "\n To  43=(16|27|31) via (22|21) = 66 (362), label =((3|7))", 
   "\n To  85=(22|25|31) via (10|9|8|7) = 52 (233), label =(((16)|3))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.6858313577825727`*^9, 3.6858517618219767`*^9, 
   3.722002030717349*^9, 3.722003071035262*^9, 3.7220046772411737`*^9, 
   3.722008297777164*^9, 3.7220126471556253`*^9, 3.7221213371081877`*^9, 
   3.722122713707568*^9, 3.722123229595731*^9, 3.7221250715439997`*^9, {
   3.722171780007428*^9, 3.722171817013111*^9}, 3.7221754416893263`*^9, 
   3.7221757118177032`*^9, 3.723730173061864*^9, 3.7237303451142673`*^9, {
   3.723730386460146*^9, 3.7237303910113363`*^9}, 3.723730489560606*^9, {
   3.72373052175694*^9, 3.723730535878559*^9}, 3.723730607357835*^9, 
   3.7237345828520412`*^9, 3.723735147869047*^9, 3.723736144657269*^9, 
   3.723736573409072*^9, 3.723737428300103*^9, 3.723738121087982*^9, 
   3.723738287458523*^9, 3.723738620878449*^9, 3.723738853928596*^9, 
   3.7237390657363358`*^9, 3.723739367614767*^9, 3.723742751281975*^9, 
   3.723743086218637*^9, 3.723743864521842*^9, 3.723744062253366*^9, 
   3.723745211110463*^9, 3.723745457171195*^9, 3.723745603880713*^9, 
   3.723749538218042*^9, {3.723749806886629*^9, 3.7237498164422703`*^9}, 
   3.723750070924799*^9, {3.723750248476803*^9, 3.723750250991969*^9}, 
   3.7237538625310802`*^9, 3.723754857003251*^9, 3.72375492301499*^9, 
   3.723756507121036*^9, {3.723756912486936*^9, 3.723756937223002*^9}, 
   3.723757146937517*^9, 3.723757698778941*^9, 3.723932323007539*^9, 
   3.7239328207219677`*^9, 3.72393297696385*^9, 3.723933640405492*^9, 
   3.72393866948914*^9, 3.7239387746325493`*^9, 3.7240143113093367`*^9, 
   3.724016026105043*^9, 3.724016197427463*^9, 3.724018586462878*^9, 
   3.724020776765235*^9, 3.724022605978552*^9, 3.72409745737156*^9, 
   3.724097773761641*^9, 3.727009633346196*^9, 3.727021043824849*^9, 
   3.7336085617619467`*^9, 3.733757701510703*^9, 3.7343816241151333`*^9, 
   3.7343822147969913`*^9, 3.7343846619339046`*^9, 3.734385315160231*^9, 
   3.734437783106627*^9, {3.734438134781445*^9, 3.7344381412090197`*^9}, 
   3.734438790627528*^9, {3.734488608895281*^9, 3.7113164462289457`*^9}, 
   3.711465770899357*^9, 3.713533349345896*^9, 3.7768788689840183`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6cffbb58-bd37-4ebb-93af-9d55948086d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"To 37=(16|25|31)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 38=(13|25|31) via (16|15) = 14 (38), \
label =((3|3))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 39=(16|25|32) via (30) = 62 (358), \
label =((3|15))\"\>"}],
  SequenceForm[
  "To 37=(16|25|31)      {regions} = Relevant Domain Index (Old Index)", 
   "\n From 38=(13|25|31) via (16|15) = 14 (38), label =((3|3))", 
   "\n From 39=(16|25|32) via (30) = 62 (358), label =((3|15))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.6858313577825727`*^9, 3.6858517618219767`*^9, 
   3.722002030717349*^9, 3.722003071035262*^9, 3.7220046772411737`*^9, 
   3.722008297777164*^9, 3.7220126471556253`*^9, 3.7221213371081877`*^9, 
   3.722122713707568*^9, 3.722123229595731*^9, 3.7221250715439997`*^9, {
   3.722171780007428*^9, 3.722171817013111*^9}, 3.7221754416893263`*^9, 
   3.7221757118177032`*^9, 3.723730173061864*^9, 3.7237303451142673`*^9, {
   3.723730386460146*^9, 3.7237303910113363`*^9}, 3.723730489560606*^9, {
   3.72373052175694*^9, 3.723730535878559*^9}, 3.723730607357835*^9, 
   3.7237345828520412`*^9, 3.723735147869047*^9, 3.723736144657269*^9, 
   3.723736573409072*^9, 3.723737428300103*^9, 3.723738121087982*^9, 
   3.723738287458523*^9, 3.723738620878449*^9, 3.723738853928596*^9, 
   3.7237390657363358`*^9, 3.723739367614767*^9, 3.723742751281975*^9, 
   3.723743086218637*^9, 3.723743864521842*^9, 3.723744062253366*^9, 
   3.723745211110463*^9, 3.723745457171195*^9, 3.723745603880713*^9, 
   3.723749538218042*^9, {3.723749806886629*^9, 3.7237498164422703`*^9}, 
   3.723750070924799*^9, {3.723750248476803*^9, 3.723750250991969*^9}, 
   3.7237538625310802`*^9, 3.723754857003251*^9, 3.72375492301499*^9, 
   3.723756507121036*^9, {3.723756912486936*^9, 3.723756937223002*^9}, 
   3.723757146937517*^9, 3.723757698778941*^9, 3.723932323007539*^9, 
   3.7239328207219677`*^9, 3.72393297696385*^9, 3.723933640405492*^9, 
   3.72393866948914*^9, 3.7239387746325493`*^9, 3.7240143113093367`*^9, 
   3.724016026105043*^9, 3.724016197427463*^9, 3.724018586462878*^9, 
   3.724020776765235*^9, 3.724022605978552*^9, 3.72409745737156*^9, 
   3.724097773761641*^9, 3.727009633346196*^9, 3.727021043824849*^9, 
   3.7336085617619467`*^9, 3.733757701510703*^9, 3.7343816241151333`*^9, 
   3.7343822147969913`*^9, 3.7343846619339046`*^9, 3.734385315160231*^9, 
   3.734437783106627*^9, {3.734438134781445*^9, 3.7344381412090197`*^9}, 
   3.734438790627528*^9, {3.734488608895281*^9, 3.7113164462289457`*^9}, 
   3.711465770899357*^9, 3.713533349345896*^9, 3.77687886905313*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"09bbdd66-1560-44ff-9a8a-ae6f9481c967"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"From 72=(20|28|32)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  71=(21|28|32) via (9|15) = 11 (29), \
label =((4|2))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n To  138=(5|28|32) via (24|23) = 43 (118), \
label =(((9)|2))\"\>"}],
  SequenceForm[
  "From 72=(20|28|32)      {regions} = Relevant Domain Index (Old Index)", 
   "\n To  71=(21|28|32) via (9|15) = 11 (29), label =((4|2))", 
   "\n To  138=(5|28|32) via (24|23) = 43 (118), label =(((9)|2))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.6858313577825727`*^9, 3.6858517618219767`*^9, 
   3.722002030717349*^9, 3.722003071035262*^9, 3.7220046772411737`*^9, 
   3.722008297777164*^9, 3.7220126471556253`*^9, 3.7221213371081877`*^9, 
   3.722122713707568*^9, 3.722123229595731*^9, 3.7221250715439997`*^9, {
   3.722171780007428*^9, 3.722171817013111*^9}, 3.7221754416893263`*^9, 
   3.7221757118177032`*^9, 3.723730173061864*^9, 3.7237303451142673`*^9, {
   3.723730386460146*^9, 3.7237303910113363`*^9}, 3.723730489560606*^9, {
   3.72373052175694*^9, 3.723730535878559*^9}, 3.723730607357835*^9, 
   3.7237345828520412`*^9, 3.723735147869047*^9, 3.723736144657269*^9, 
   3.723736573409072*^9, 3.723737428300103*^9, 3.723738121087982*^9, 
   3.723738287458523*^9, 3.723738620878449*^9, 3.723738853928596*^9, 
   3.7237390657363358`*^9, 3.723739367614767*^9, 3.723742751281975*^9, 
   3.723743086218637*^9, 3.723743864521842*^9, 3.723744062253366*^9, 
   3.723745211110463*^9, 3.723745457171195*^9, 3.723745603880713*^9, 
   3.723749538218042*^9, {3.723749806886629*^9, 3.7237498164422703`*^9}, 
   3.723750070924799*^9, {3.723750248476803*^9, 3.723750250991969*^9}, 
   3.7237538625310802`*^9, 3.723754857003251*^9, 3.72375492301499*^9, 
   3.723756507121036*^9, {3.723756912486936*^9, 3.723756937223002*^9}, 
   3.723757146937517*^9, 3.723757698778941*^9, 3.723932323007539*^9, 
   3.7239328207219677`*^9, 3.72393297696385*^9, 3.723933640405492*^9, 
   3.72393866948914*^9, 3.7239387746325493`*^9, 3.7240143113093367`*^9, 
   3.724016026105043*^9, 3.724016197427463*^9, 3.724018586462878*^9, 
   3.724020776765235*^9, 3.724022605978552*^9, 3.72409745737156*^9, 
   3.724097773761641*^9, 3.727009633346196*^9, 3.727021043824849*^9, 
   3.7336085617619467`*^9, 3.733757701510703*^9, 3.7343816241151333`*^9, 
   3.7343822147969913`*^9, 3.7343846619339046`*^9, 3.734385315160231*^9, 
   3.734437783106627*^9, {3.734438134781445*^9, 3.7344381412090197`*^9}, 
   3.734438790627528*^9, {3.734488608895281*^9, 3.7113164462289457`*^9}, 
   3.711465770899357*^9, 3.713533349345896*^9, 3.776878869075592*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c484042b-2ea8-459a-92ea-2fb424c4d08b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"To 72=(20|28|32)      {regions} = Relevant Domain Index (Old \
Index)\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 36=(14|28|32) via (8|7) = 40 (96), \
label =(((16)|2))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 64=(20|26|32) via (21|20) = 64 (360), \
label =((4|14))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 70=(20|28|29) via (29) = 61 (357), \
label =((4|11))\"\>", 
   "\[InvisibleSpace]", "\<\"\\n From 96=(19|28|32) via (20|17|10|16|8) = 77 \
(373), label =((4|10))\"\>"}],
  SequenceForm[
  "To 72=(20|28|32)      {regions} = Relevant Domain Index (Old Index)", 
   "\n From 36=(14|28|32) via (8|7) = 40 (96), label =(((16)|2))", 
   "\n From 64=(20|26|32) via (21|20) = 64 (360), label =((4|14))", 
   "\n From 70=(20|28|29) via (29) = 61 (357), label =((4|11))", 
   "\n From 96=(19|28|32) via (20|17|10|16|8) = 77 (373), label =((4|10))"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.674149533028758*^9, 3.674149613295639*^9, {3.67422875015836*^9, 
   3.6742287793379374`*^9}, 3.674268636201438*^9, {3.674268790888933*^9, 
   3.674268812213994*^9}, 3.674269108319046*^9, 3.674276555521348*^9, 
   3.674278431214143*^9, 3.674279561803392*^9, 3.675240304731463*^9, 
   3.67524055059062*^9, 3.675242328123254*^9, 3.67524519978808*^9, {
   3.675245270088979*^9, 3.6752452952635193`*^9}, {3.6752455965712852`*^9, 
   3.675245614489789*^9}, 3.675272485838872*^9, {3.675272601160602*^9, 
   3.67527271885688*^9}, 3.675272793273382*^9, 3.675272846678245*^9, 
   3.675503699806039*^9, {3.675507867971129*^9, 3.6755078958091373`*^9}, 
   3.67550935516679*^9, 3.675509425533766*^9, {3.6759354173925447`*^9, 
   3.67593542778658*^9}, 3.675935534043977*^9, {3.6759356389280024`*^9, 
   3.6759356598173847`*^9}, {3.675935749004092*^9, 3.6759357720758543`*^9}, 
   3.6759421296376123`*^9, 3.675958787663187*^9, 3.675962599266767*^9, 
   3.6760054406677027`*^9, 3.676389732279505*^9, {3.67644174352247*^9, 
   3.676441751092914*^9}, 3.676475067922023*^9, 3.677558347572921*^9, 
   3.6789371436314898`*^9, 3.6789382478871098`*^9, 3.683896779420425*^9, 
   3.683896904192246*^9, 3.6838969947649813`*^9, 3.6838992605164824`*^9, 
   3.683899622598269*^9, 3.683899819133437*^9, 3.683906280399602*^9, 
   3.6839068019023046`*^9, 3.683949355652266*^9, 3.6839498914696693`*^9, 
   3.683952408955373*^9, 3.683958936989856*^9, 3.6851944185927553`*^9, 
   3.685194582335441*^9, 3.6852590806499767`*^9, 3.685706267130395*^9, 
   3.685711755199422*^9, 3.6858313577825727`*^9, 3.6858517618219767`*^9, 
   3.722002030717349*^9, 3.722003071035262*^9, 3.7220046772411737`*^9, 
   3.722008297777164*^9, 3.7220126471556253`*^9, 3.7221213371081877`*^9, 
   3.722122713707568*^9, 3.722123229595731*^9, 3.7221250715439997`*^9, {
   3.722171780007428*^9, 3.722171817013111*^9}, 3.7221754416893263`*^9, 
   3.7221757118177032`*^9, 3.723730173061864*^9, 3.7237303451142673`*^9, {
   3.723730386460146*^9, 3.7237303910113363`*^9}, 3.723730489560606*^9, {
   3.72373052175694*^9, 3.723730535878559*^9}, 3.723730607357835*^9, 
   3.7237345828520412`*^9, 3.723735147869047*^9, 3.723736144657269*^9, 
   3.723736573409072*^9, 3.723737428300103*^9, 3.723738121087982*^9, 
   3.723738287458523*^9, 3.723738620878449*^9, 3.723738853928596*^9, 
   3.7237390657363358`*^9, 3.723739367614767*^9, 3.723742751281975*^9, 
   3.723743086218637*^9, 3.723743864521842*^9, 3.723744062253366*^9, 
   3.723745211110463*^9, 3.723745457171195*^9, 3.723745603880713*^9, 
   3.723749538218042*^9, {3.723749806886629*^9, 3.7237498164422703`*^9}, 
   3.723750070924799*^9, {3.723750248476803*^9, 3.723750250991969*^9}, 
   3.7237538625310802`*^9, 3.723754857003251*^9, 3.72375492301499*^9, 
   3.723756507121036*^9, {3.723756912486936*^9, 3.723756937223002*^9}, 
   3.723757146937517*^9, 3.723757698778941*^9, 3.723932323007539*^9, 
   3.7239328207219677`*^9, 3.72393297696385*^9, 3.723933640405492*^9, 
   3.72393866948914*^9, 3.7239387746325493`*^9, 3.7240143113093367`*^9, 
   3.724016026105043*^9, 3.724016197427463*^9, 3.724018586462878*^9, 
   3.724020776765235*^9, 3.724022605978552*^9, 3.72409745737156*^9, 
   3.724097773761641*^9, 3.727009633346196*^9, 3.727021043824849*^9, 
   3.7336085617619467`*^9, 3.733757701510703*^9, 3.7343816241151333`*^9, 
   3.7343822147969913`*^9, 3.7343846619339046`*^9, 3.734385315160231*^9, 
   3.734437783106627*^9, {3.734438134781445*^9, 3.7344381412090197`*^9}, 
   3.734438790627528*^9, {3.734488608895281*^9, 3.7113164462289457`*^9}, 
   3.711465770899357*^9, 3.713533349345896*^9, 3.7768788691036167`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6942f446-0aa8-4a1e-bb5f-210c26953289"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["SSubalgebraExplained"], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"7cd9df5e-c5cc-4633-a3ea-f5127ca3da8a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {
             SubscriptBox["\[Iota]", "4"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"5"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"6"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"7"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"8"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"9"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"10"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"11"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"12"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"13"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"14"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"15"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"16"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S", 1, "Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
         Subscript[$CellContext`\[Iota], 4]}}], 
      MatrixForm[{{5}, {"\!\(\*SubscriptBox[\(q\), \(2\)]\)"}}], 
      MatrixForm[{{6}, {
        "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \
\(2\)]\)"}}], 
      MatrixForm[{{7}, {
        "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)"}}], 
      MatrixForm[{{8}, {
        "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \(3\)]\)\
\!\(\*SubscriptBox[\(q\), \(2\)]\)"}}], 
      MatrixForm[{{9}, {"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}}], 
      MatrixForm[{{10}, {"\!\(\*SubscriptBox[\(p\), \(2\)]\)"}}]}, {
      MatrixForm[{{11}, {"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}}], 
      MatrixForm[{{12}, {
        "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \(1\)]\)\
\!\(\*SubscriptBox[\(p\), \(2\)]\)"}}], 
      MatrixForm[{{13}, {
        "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)"}}], 
      MatrixForm[{{14}, {
        "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \
\(2\)]\)"}}], 
      MatrixForm[{{15}, {"\!\(\*SubscriptBox[\(q\), \(4\)]\)"}}], 
      MatrixForm[{{16}, {"\!\(\*SubscriptBox[\(p\), \(4\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7239328343726788`*^9, 3.723932918702756*^9, 3.723933694315159*^9, 
   3.724016034849951*^9, 3.724018605684863*^9, 3.7336085835463953`*^9, 
   3.734381635120476*^9, 3.734382219280856*^9, 3.734385329385972*^9, 
   3.734437818068459*^9, 3.7344381488185997`*^9, 3.7344388020500193`*^9, {
   3.73448860902796*^9, 3.7113164529375896`*^9}, 3.7114657746095867`*^9, 
   3.7135333553054*^9, 3.776878874175169*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"0f3ef0d5-3ab2-465b-b661-ba22bf0efe63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {
             SubscriptBox["\[Iota]", "4"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"5"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"6"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"7"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"8"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"9"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"10"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"11"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"12"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"13"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"14"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"15"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"16"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S", 2, "Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
         Subscript[$CellContext`\[Iota], 4]}}], 
      MatrixForm[{{5}, {"\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}], 
      MatrixForm[{{6}, {
        "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}], 
      MatrixForm[{{7}, {
        "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}], 
      MatrixForm[{{8}, {
        "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \(3\)]\)\
\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}], 
      MatrixForm[{{9}, {"\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}], 
      MatrixForm[{{10}, {"\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}]}, {
      MatrixForm[{{11}, {"\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}], 
      MatrixForm[{{12}, {
        "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \(1\)]\)\
\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}], 
      MatrixForm[{{13}, {
        "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}], 
      MatrixForm[{{14}, {
        "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}], 
      MatrixForm[{{15}, {"\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}], 
      MatrixForm[{{16}, {"\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7239328343726788`*^9, 3.723932918702756*^9, 3.723933694315159*^9, 
   3.724016034849951*^9, 3.724018605684863*^9, 3.7336085835463953`*^9, 
   3.734381635120476*^9, 3.734382219280856*^9, 3.734385329385972*^9, 
   3.734437818068459*^9, 3.7344381488185997`*^9, 3.7344388020500193`*^9, {
   3.73448860902796*^9, 3.7113164529375896`*^9}, 3.7114657746095867`*^9, 
   3.7135333553054*^9, 3.776878874235076*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"719de894-75d5-48ac-8035-1a709e9245e4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initial cancellation (de-niceification)", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}},ExpressionUUID->"8fdd8d77-09d7-45d5-8f35-\
76c1510f3d2a"],

Cell[BoxData[
 RowBox[{"Step4CancellationPreparation", ";"}]], "Input",
 CellChangeTimes->{{3.6838972567262897`*^9, 3.6838972613485126`*^9}, 
   3.685194519470417*^9, {3.68524888962287*^9, 3.685248890046817*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f6220120-a3ab-4109-a503-1c5fb230b9f7"],

Cell["\<\
The next step can take quite a while for large diagrams. Consider using a \
computer with a single fast kernel to speed up, as no parallel evaluation is \
possible.\
\>", "Text",
 CellChangeTimes->{{3.683904487701765*^9, 3.683904540055222*^9}, {
  3.683906443512352*^9, 3.6839064977306423`*^9}, {3.683907404281674*^9, 
  3.683907411497081*^9}, {3.683907443442786*^9, 
  3.683907445257428*^9}},ExpressionUUID->"f0882049-0cd5-4033-a115-\
2a9ac19a4ee1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BackToStart", "=", 
   RowBox[{"CancellationSparse", "[", 
    RowBox[{"StructureMapsSparse", ",", "generators"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMit", "=", 
   RowBox[{"BackToStart", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generatorsit", "=", 
    RowBox[{"BackToStart", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "backup", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], ",", 
    "\"\<Global`\>\""}], "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\< << backup saved at: \>\"", " ", ",", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx >>\>\""}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.675529652739524*^9, 3.675529692839591*^9}, {
   3.675533781109782*^9, 3.675533788559823*^9}, {3.6755339029195147`*^9, 
   3.6755339057155733`*^9}, {3.675534517304041*^9, 3.67553451981328*^9}, {
   3.6755354813960943`*^9, 3.6755354971737413`*^9}, {3.675535640875539*^9, 
   3.6755356519778547`*^9}, {3.6755359652661943`*^9, 3.675535976345201*^9}, {
   3.6755360643622417`*^9, 3.675536064611867*^9}, {3.6755361393965387`*^9, 
   3.6755361396533003`*^9}, {3.6755709179569883`*^9, 3.675570929236774*^9}, {
   3.675571665947143*^9, 3.675571678890936*^9}, 3.675571917736599*^9, {
   3.675571979826198*^9, 3.6755720109772253`*^9}, 3.675573257411477*^9, {
   3.675574565159875*^9, 3.6755745664054403`*^9}, {3.6755823477349453`*^9, 
   3.6755823483031054`*^9}, {3.6755900229971848`*^9, 3.675590024322789*^9}, {
   3.675595572936466*^9, 3.675595573174676*^9}, {3.675599437786158*^9, 
   3.6755994407980137`*^9}, {3.675682262423912*^9, 3.675682263327428*^9}, {
   3.675683187529191*^9, 3.675683212504593*^9}, {3.6756905066294813`*^9, 
   3.6756905090293922`*^9}, {3.675865338794071*^9, 3.6758653399670467`*^9}, {
   3.675867831309825*^9, 3.675867832071665*^9}, {3.675936856885241*^9, 
   3.675936857843165*^9}, 3.675942144804379*^9, {3.6851946075638866`*^9, 
   3.6851946736934967`*^9}, {3.6851958500589848`*^9, 3.685195851450302*^9}, {
   3.6856928016572037`*^9, 3.68569280207942*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"bb8648fa-11a8-480c-bdf9-ccf1341d850f"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{
     RowBox[{"\"21:01:29\"", 
       StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}]}],
   RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"21", ",", "1", ",", "29.129157`8.216902897544594"}], "}"}], 
       ",", "\"Instant\"", ",", "0.`"}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685831358611857*^9, 
   3.685851770557208*^9, 3.722002030842566*^9, 3.722003125104013*^9, 
   3.722008306817708*^9, 3.7220126473196583`*^9, 3.7221221161176147`*^9, 
   3.722122283375972*^9, {3.722122718927082*^9, 3.722122722833316*^9}, 
   3.722123239947435*^9, 3.7221250778248663`*^9, 3.722168197698694*^9, 
   3.7221736845153437`*^9, 3.7221754427684813`*^9, 3.7221757219341373`*^9, 
   3.723734646866254*^9, 3.723743097035578*^9, 3.723743872647393*^9, 
   3.7237440729752693`*^9, 3.723745219358737*^9, 3.723745461215601*^9, 
   3.7237456132473793`*^9, 3.723745844180133*^9, 3.723749542935524*^9, 
   3.723749826325651*^9, 3.7237569595986843`*^9, 3.723757203578027*^9, 
   3.723938798005554*^9, 3.7240160984909678`*^9, 3.7240161789948187`*^9, 
   3.724017296843814*^9, 3.724017420799968*^9, 3.724018617707327*^9, 
   3.724020000887095*^9, 3.724020796318427*^9, 3.724021090574183*^9, 
   3.724022114400998*^9, 3.724022624252555*^9, 3.7240974658326483`*^9, 
   3.724097780256206*^9, 3.727009649399023*^9, {3.7270210498242407`*^9, 
   3.7270210541288033`*^9}, 3.733608599822442*^9, 3.733758112956813*^9, 
   3.7337583781286182`*^9, 3.733758464617115*^9, 3.734381646471479*^9, 
   3.734382224893392*^9, 3.734384687638988*^9, 3.7343853582499857`*^9, 
   3.734437822334757*^9, 3.734438153302845*^9, 3.73443880623032*^9, {
   3.734488609182947*^9, 3.711316459191078*^9}, 3.711465780375875*^9, 
   3.7135333600783463`*^9, 3.776878889750162*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"0bd3353c-18b5-4611-9bde-61dd8a55f9b6"],

Cell[BoxData["\<\"Finished calculation after 48 iterations.\"\>"], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685831358611857*^9, 
   3.685851770557208*^9, 3.722002030842566*^9, 3.722003125104013*^9, 
   3.722008306817708*^9, 3.7220126473196583`*^9, 3.7221221161176147`*^9, 
   3.722122283375972*^9, {3.722122718927082*^9, 3.722122722833316*^9}, 
   3.722123239947435*^9, 3.7221250778248663`*^9, 3.722168197698694*^9, 
   3.7221736845153437`*^9, 3.7221754427684813`*^9, 3.7221757219341373`*^9, 
   3.723734646866254*^9, 3.723743097035578*^9, 3.723743872647393*^9, 
   3.7237440729752693`*^9, 3.723745219358737*^9, 3.723745461215601*^9, 
   3.7237456132473793`*^9, 3.723745844180133*^9, 3.723749542935524*^9, 
   3.723749826325651*^9, 3.7237569595986843`*^9, 3.723757203578027*^9, 
   3.723938798005554*^9, 3.7240160984909678`*^9, 3.7240161789948187`*^9, 
   3.724017296843814*^9, 3.724017420799968*^9, 3.724018617707327*^9, 
   3.724020000887095*^9, 3.724020796318427*^9, 3.724021090574183*^9, 
   3.724022114400998*^9, 3.724022624252555*^9, 3.7240974658326483`*^9, 
   3.724097780256206*^9, 3.727009649399023*^9, {3.7270210498242407`*^9, 
   3.7270210541288033`*^9}, 3.733608599822442*^9, 3.733758112956813*^9, 
   3.7337583781286182`*^9, 3.733758464617115*^9, 3.734381646471479*^9, 
   3.734382224893392*^9, 3.734384687638988*^9, 3.7343853582499857`*^9, 
   3.734437822334757*^9, 3.734438153302845*^9, 3.73443880623032*^9, {
   3.734488609182947*^9, 3.711316459191078*^9}, 3.711465780375875*^9, 
   3.7135333600783463`*^9, 3.776878893597685*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"6761b06a-be84-4ba2-bbc9-4958b2c79926"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm["There are ", 48, " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685831358611857*^9, 
   3.685851770557208*^9, 3.722002030842566*^9, 3.722003125104013*^9, 
   3.722008306817708*^9, 3.7220126473196583`*^9, 3.7221221161176147`*^9, 
   3.722122283375972*^9, {3.722122718927082*^9, 3.722122722833316*^9}, 
   3.722123239947435*^9, 3.7221250778248663`*^9, 3.722168197698694*^9, 
   3.7221736845153437`*^9, 3.7221754427684813`*^9, 3.7221757219341373`*^9, 
   3.723734646866254*^9, 3.723743097035578*^9, 3.723743872647393*^9, 
   3.7237440729752693`*^9, 3.723745219358737*^9, 3.723745461215601*^9, 
   3.7237456132473793`*^9, 3.723745844180133*^9, 3.723749542935524*^9, 
   3.723749826325651*^9, 3.7237569595986843`*^9, 3.723757203578027*^9, 
   3.723938798005554*^9, 3.7240160984909678`*^9, 3.7240161789948187`*^9, 
   3.724017296843814*^9, 3.724017420799968*^9, 3.724018617707327*^9, 
   3.724020000887095*^9, 3.724020796318427*^9, 3.724021090574183*^9, 
   3.724022114400998*^9, 3.724022624252555*^9, 3.7240974658326483`*^9, 
   3.724097780256206*^9, 3.727009649399023*^9, {3.7270210498242407`*^9, 
   3.7270210541288033`*^9}, 3.733608599822442*^9, 3.733758112956813*^9, 
   3.7337583781286182`*^9, 3.733758464617115*^9, 3.734381646471479*^9, 
   3.734382224893392*^9, 3.734384687638988*^9, 3.7343853582499857`*^9, 
   3.734437822334757*^9, 3.734438153302845*^9, 3.73443880623032*^9, {
   3.734488609182947*^9, 3.711316459191078*^9}, 3.711465780375875*^9, 
   3.7135333600783463`*^9, 3.776878893830008*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"f43c137e-852a-45f2-8844-f094c6e5a0d1"],

Cell[BoxData[
 TemplateBox[{RowBox[{
     RowBox[{"\"21:01:33\"", 
       StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}]}],
   RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"21", ",", "1", ",", "33.573694`8.278574107989064"}], "}"}], 
       ",", "\"Instant\"", ",", "0.`"}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685831358611857*^9, 
   3.685851770557208*^9, 3.722002030842566*^9, 3.722003125104013*^9, 
   3.722008306817708*^9, 3.7220126473196583`*^9, 3.7221221161176147`*^9, 
   3.722122283375972*^9, {3.722122718927082*^9, 3.722122722833316*^9}, 
   3.722123239947435*^9, 3.7221250778248663`*^9, 3.722168197698694*^9, 
   3.7221736845153437`*^9, 3.7221754427684813`*^9, 3.7221757219341373`*^9, 
   3.723734646866254*^9, 3.723743097035578*^9, 3.723743872647393*^9, 
   3.7237440729752693`*^9, 3.723745219358737*^9, 3.723745461215601*^9, 
   3.7237456132473793`*^9, 3.723745844180133*^9, 3.723749542935524*^9, 
   3.723749826325651*^9, 3.7237569595986843`*^9, 3.723757203578027*^9, 
   3.723938798005554*^9, 3.7240160984909678`*^9, 3.7240161789948187`*^9, 
   3.724017296843814*^9, 3.724017420799968*^9, 3.724018617707327*^9, 
   3.724020000887095*^9, 3.724020796318427*^9, 3.724021090574183*^9, 
   3.724022114400998*^9, 3.724022624252555*^9, 3.7240974658326483`*^9, 
   3.724097780256206*^9, 3.727009649399023*^9, {3.7270210498242407`*^9, 
   3.7270210541288033`*^9}, 3.733608599822442*^9, 3.733758112956813*^9, 
   3.7337583781286182`*^9, 3.733758464617115*^9, 3.734381646471479*^9, 
   3.734382224893392*^9, 3.734384687638988*^9, 3.7343853582499857`*^9, 
   3.734437822334757*^9, 3.734438153302845*^9, 3.73443880623032*^9, {
   3.734488609182947*^9, 3.711316459191078*^9}, 3.711465780375875*^9, 
   3.7135333600783463`*^9, 3.776878893875493*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"c0001583-c6d5-49e0-bd0b-9bf44567643b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" << backup saved at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/knotkobold/anc/ConjugationBimodule_AfterCancellation.mx >>\"\>"}],
  SequenceForm[
  " << backup saved at: ", 
   "/home/knotkobold/anc/ConjugationBimodule_AfterCancellation.mx >>"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.675572006401083*^9, 3.6755720142676477`*^9}, {
   3.6755724810671797`*^9, 3.6755725163027477`*^9}, {3.6755726014468203`*^9, 
   3.6755726042007113`*^9}, 3.675572832423069*^9, {3.6755731727076263`*^9, 
   3.675573260843977*^9}, 3.675573532159712*^9, {3.675573721837899*^9, 
   3.675573752056282*^9}, {3.675573782652417*^9, 3.6755738066460943`*^9}, {
   3.675573898552917*^9, 3.6755739274110928`*^9}, {3.675574004200198*^9, 
   3.675574008538425*^9}, 3.675574053034545*^9, {3.675574280711363*^9, 
   3.675574297288308*^9}, 3.675574462790161*^9, 3.675574586089883*^9, 
   3.675574637476365*^9, 3.675574839226425*^9, {3.675574890495219*^9, 
   3.675574899961628*^9}, {3.6755750577441473`*^9, 3.6755750653479033`*^9}, {
   3.67557536517969*^9, 3.675575374622838*^9}, 3.67558241864917*^9, 
   3.675595561804577*^9, 3.675595598189539*^9, 3.675596941501546*^9, {
   3.6755969799136963`*^9, 3.675596981891532*^9}, {3.6755985390385427`*^9, 
   3.6755985603346*^9}, 3.675598655784644*^9, 3.675598710761747*^9, 
   3.675598772277358*^9, 3.675598982611813*^9, 3.6755990365712214`*^9, 
   3.675599124714926*^9, 3.675599190525057*^9, 3.6755992265054293`*^9, 
   3.6755993517965727`*^9, 3.675599384154059*^9, 3.675599441691959*^9, 
   3.6755995793084993`*^9, 3.675600493810341*^9, 3.675601419908771*^9, 
   3.6756020555122337`*^9, 3.6756023632210083`*^9, 3.675602807876725*^9, 
   3.675602897602737*^9, {3.6756033421530533`*^9, 3.675603380919065*^9}, 
   3.675613375417395*^9, 3.675613494839464*^9, 3.675656390071207*^9, 
   3.6756832342389383`*^9, 3.675683357975985*^9, 3.675857704474587*^9, 
   3.675862632474606*^9, 3.6758648822207727`*^9, 3.675865049216236*^9, 
   3.67586513788349*^9, {3.675865233131024*^9, 3.675865257251742*^9}, {
   3.6758653420784893`*^9, 3.675865356836982*^9}, 3.6758656228927298`*^9, 
   3.675865747362034*^9, {3.675865818783901*^9, 3.675865835891333*^9}, {
   3.6758658670111237`*^9, 3.675865896860029*^9}, 3.675865958760379*^9, 
   3.6758676158396473`*^9, {3.675867824560811*^9, 3.675867834230739*^9}, {
   3.675936848949038*^9, 3.675936860094269*^9}, 3.675942150157858*^9, 
   3.6759589153553867`*^9, 3.675959692249486*^9, 3.675959749337008*^9, 
   3.675959793505755*^9, {3.675962726520094*^9, 3.675962732940042*^9}, 
   3.6759631992326183`*^9, 3.676005076509894*^9, 3.6760054510397987`*^9, 
   3.6760922799521914`*^9, 3.676145031860186*^9, 3.67752770975972*^9, 
   3.6781944003152027`*^9, 3.678938324033092*^9, 3.678938762397016*^9, 
   3.678938841034732*^9, 3.678938888097413*^9, 3.679373237470869*^9, 
   3.679379242564719*^9, 3.679379516825293*^9, 3.679381106126199*^9, 
   3.679381156825899*^9, 3.6793821749785*^9, 3.6793823448314533`*^9, 
   3.679382425135206*^9, 3.683899292519908*^9, 3.683899851402754*^9, 
   3.6839027549793243`*^9, 3.683906415792178*^9, 3.683906819144183*^9, 
   3.683949372390581*^9, 3.6839498985827827`*^9, 3.6839524145676823`*^9, 
   3.683958943103503*^9, 3.6851945867973022`*^9, 3.685194616981819*^9, 
   3.68519478292586*^9, 3.685195855352476*^9, 3.685195900536501*^9, 
   3.685195987695903*^9, 3.685249178033299*^9, 3.685259097524781*^9, 
   3.685706272015841*^9, 3.685711817356892*^9, 3.685831358611857*^9, 
   3.685851770557208*^9, 3.722002030842566*^9, 3.722003125104013*^9, 
   3.722008306817708*^9, 3.7220126473196583`*^9, 3.7221221161176147`*^9, 
   3.722122283375972*^9, {3.722122718927082*^9, 3.722122722833316*^9}, 
   3.722123239947435*^9, 3.7221250778248663`*^9, 3.722168197698694*^9, 
   3.7221736845153437`*^9, 3.7221754427684813`*^9, 3.7221757219341373`*^9, 
   3.723734646866254*^9, 3.723743097035578*^9, 3.723743872647393*^9, 
   3.7237440729752693`*^9, 3.723745219358737*^9, 3.723745461215601*^9, 
   3.7237456132473793`*^9, 3.723745844180133*^9, 3.723749542935524*^9, 
   3.723749826325651*^9, 3.7237569595986843`*^9, 3.723757203578027*^9, 
   3.723938798005554*^9, 3.7240160984909678`*^9, 3.7240161789948187`*^9, 
   3.724017296843814*^9, 3.724017420799968*^9, 3.724018617707327*^9, 
   3.724020000887095*^9, 3.724020796318427*^9, 3.724021090574183*^9, 
   3.724022114400998*^9, 3.724022624252555*^9, 3.7240974658326483`*^9, 
   3.724097780256206*^9, 3.727009649399023*^9, {3.7270210498242407`*^9, 
   3.7270210541288033`*^9}, 3.733608599822442*^9, 3.733758112956813*^9, 
   3.7337583781286182`*^9, 3.733758464617115*^9, 3.734381646471479*^9, 
   3.734382224893392*^9, 3.734384687638988*^9, 3.7343853582499857`*^9, 
   3.734437822334757*^9, 3.734438153302845*^9, 3.73443880623032*^9, {
   3.734488609182947*^9, 3.711316459191078*^9}, 3.711465780375875*^9, 
   3.7135333600783463`*^9, 3.77687889393493*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"29bea6a2-f3d8-4962-8156-a3c23e51a5ac"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_AfterCancellation.mx\>\""}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.675682414716271*^9, 3.675682416691991*^9}, 
   3.675683195825262*^9, {3.675747922268229*^9, 3.675747929553258*^9}, {
   3.676175514307502*^9, 
   3.676175515721424*^9}},ExpressionUUID->"47e3cd2f-1182-489f-a1c1-\
85385936a88f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Post-processing: Further cancellations and homotopies", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}, {3.683906361254035*^9, 
  3.683906397535213*^9}},ExpressionUUID->"5ff7c020-a667-4c77-99a3-\
5a28caf9634b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Step5PostProcessing", ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PlotGraph", "[", "MMit", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GenTableWithIdems", "[", "gens_", "]"}], " ", "displays", " ", 
     "a", " ", "list", " ", "of", " ", "idempotents", " ", "and", " ", 
     "their", " ", "generators"}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"GenTableWithIdems", "[", "generatorsit", "]"}]}], "Input",
 CellChangeTimes->{
  3.683897532395102*^9, {3.6839058148344393`*^9, 3.683905815122682*^9}, {
   3.683905991192045*^9, 3.6839059922611847`*^9}, {3.685194541520829*^9, 
   3.685194543848864*^9}, {3.685248894086935*^9, 3.6852488943255787`*^9}, {
   3.685693093120482*^9, 3.685693117431604*^9}, {3.685695524119947*^9, 
   3.685695530703979*^9}, 3.7237456255488567`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"e4e0e11b-0540-4fbf-be95-a60f734dd2c2"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJzt1uFJK1EUReGAldiBHdiDJQj5beuWIIJ/RHbIkTuZde5ZC4THR5jZuXmO
eX7/eLs+XS6Xl5+f73//7vP1D23hKdpOXSd4atV1Vl2f5inaTl2f4Kld79vF
U7Sd+t6e6vJ95qz7dvEUbaeu3+Mp///ruu7fTV3Xu3g12n7audF2+n5neuro
z7dal/Nxp67fn3vWeoq2s/vfry6eou2kvd/qdapNO59pnqLt1P/nqS57qq/X
9/YUbec0T7mHuaeLp2g7PZ/HeIq2JzXtfHSmp2g7u3iq+/NE1/U5nqLt1Ht5
irbT87ntKb/P6LpO81T357A+01O0ndM8Rdup9/IUbafn8xivRtuv7+Epdz7G
U7s+T2h7aJ6i7fR96ffkHqandr1vl51n3ffonateX70O7RymeWrX+3bxFG1n
l/Opvt7Pa62naDt39RRtJ81TtJ367Wg7PYdzPUXbk6Kd5zRP0XZO8xRt51nv
a9V1dH2yp2g7z9pfjXY+uk7w1LQ91Wifo66TPeUe5h5d7+ipaXuq0fbrOtlT
7mHu0XWd4ymfM7qu054D1Wjno+s6x6vR9uu63tdTtJ26rvO9ms8lXdf9PqPr
epfnw6rr6Lre11NHX//o++q6vp9Xo+3Xdb2vp2g7dV3nezWfS7qu+31G1/Uu
z4dV16G9r1336PoRnjr6+kfft8vvNW2PrpO9Gm0/7dxoO3Wd7Cn3MPfoOtmr
+Xt3O9pOXSd7yj3MPbre278AzBveAw==
   "], {{0, 0}, {48, 48}}, {0, 1}],
  Frame->Automatic,
  FrameLabel->{None, None},
  FrameTicks->{{None, None}, {None, None}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic}]], "Print",
 CellChangeTimes->{
  3.722175742486414*^9, 3.7221788969413157`*^9, 3.723734659909029*^9, 
   3.723743126163251*^9, 3.7237440802262297`*^9, 3.7237452298166027`*^9, {
   3.7237454685940943`*^9, 3.723745475223102*^9}, 3.723745627374242*^9, 
   3.7237458506460323`*^9, 3.723749545639366*^9, 3.7237498329124002`*^9, 
   3.723756965103475*^9, 3.723757214788597*^9, 3.723938808951646*^9, 
   3.724016109315208*^9, 3.7240174234888678`*^9, 3.724018632907473*^9, 
   3.724020810988566*^9, 3.724021118654052*^9, 3.724022117373785*^9, 
   3.724022159145012*^9, 3.72402262784603*^9, 3.724097468998695*^9, 
   3.724097782597815*^9, 3.724098076750445*^9, 3.727009654575973*^9, 
   3.727011818343453*^9, 3.727021057197073*^9, 3.733608603933514*^9, 
   3.733758423753738*^9, 3.733758458627727*^9, 3.7343816508730383`*^9, 
   3.734382228042611*^9, 3.7343846917277412`*^9, 3.734385361175005*^9, 
   3.734438158246099*^9, 3.734438811339734*^9, 3.734493675835762*^9, {
   3.735996666783868*^9, 3.711316462098071*^9}, 3.711464305273675*^9, 
   3.71146578349431*^9, 3.711498447156619*^9, 3.7135333659570704`*^9, 
   3.7135543199635983`*^9, 3.7685833738331833`*^9, 3.768594460209428*^9, 
   3.76860851388173*^9, 3.776878906600082*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"83412c73-e1c3-4df7-94f1-1384617b8377"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"{", 
       RowBox[{"\<\"a\"\>", ",", "\<\"a\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"46", ",", "48"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"a\"\>", ",", "\<\"b\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"40", ",", "42"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"a\"\>", ",", "\<\"c\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"37", ",", "41", ",", "43", ",", "47"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"a\"\>", ",", "\<\"d\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"38", ",", "39", ",", "44", ",", "45"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"b\"\>", ",", "\<\"a\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"28", ",", "30"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"b\"\>", ",", "\<\"b\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"34", ",", "36"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"b\"\>", ",", "\<\"c\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"25", ",", "29", ",", "31", ",", "35"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"b\"\>", ",", "\<\"d\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"26", ",", "27", ",", "32", ",", "33"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"c\"\>", ",", "\<\"a\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"16", ",", "17", ",", "22", ",", "23"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"c\"\>", ",", "\<\"b\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"14", ",", "18", ",", "20", ",", "24"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"c\"\>", ",", "\<\"c\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"19", ",", "21"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"c\"\>", ",", "\<\"d\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"13", ",", "15"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"d\"\>", ",", "\<\"a\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "10", ",", "11"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"d\"\>", ",", "\<\"b\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "8", ",", "12"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"d\"\>", ",", "\<\"c\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"7", ",", "9"}], "}"}]},
     {
      RowBox[{"{", 
       RowBox[{"\<\"d\"\>", ",", "\<\"d\"\>"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685706283820657*^9, 3.6857118243768883`*^9, 3.68571234512143*^9, 
   3.685712558590065*^9, 3.6860246020913363`*^9, 3.7220020383001833`*^9, 
   3.722003133471176*^9, 3.722008316556053*^9, 3.722012657530382*^9, {
   3.722122747232264*^9, 3.722122751162342*^9}, 3.7221250971987457`*^9, 
   3.722125533284298*^9, 3.722165470194003*^9, 3.722167790233633*^9, 
   3.72216786148353*^9, {3.7221682066955767`*^9, 3.7221682117703037`*^9}, 
   3.722168768660933*^9, {3.722175737195817*^9, 3.722175742529711*^9}, 
   3.722178897335724*^9, 3.723734659912757*^9, 3.723743126207635*^9, 
   3.7237440802733507`*^9, 3.723745230661317*^9, {3.723745468629101*^9, 
   3.723745475263843*^9}, 3.723745627828643*^9, 3.723745851759119*^9, 
   3.723749545699806*^9, 3.723749833689797*^9, 3.723756965952482*^9, 
   3.723757216045595*^9, 3.723938808955126*^9, 3.724016109533044*^9, 
   3.7240174235195513`*^9, 3.724018632938129*^9, 3.7240208110931597`*^9, 
   3.724021118846095*^9, 3.7240221175612*^9, 3.724022159220983*^9, 
   3.72402262796719*^9, 3.724097469002265*^9, 3.724097782637054*^9, 
   3.72409807678071*^9, 3.72700965460816*^9, 3.7270118183808937`*^9, 
   3.727021057228266*^9, 3.7336086039446783`*^9, 3.733758423758698*^9, 
   3.733758458662285*^9, 3.734381650904978*^9, 3.734382228083013*^9, 
   3.73438469176991*^9, 3.7343853612108593`*^9, 3.734438158274394*^9, 
   3.734438811373167*^9, 3.73449367584236*^9, {3.7359966668141317`*^9, 
   3.711316462175745*^9}, 3.711464305328093*^9, 3.711465783551353*^9, 
   3.711498447230969*^9, 3.7135333660058603`*^9, 3.713554320035468*^9, 
   3.768583373894978*^9, 3.768594460276866*^9, 3.768608513941103*^9, 
   3.7768789070023403`*^9},
 CellLabel->
  "Out[53]//MatrixForm=",ExpressionUUID->"1161801c-79f6-46f5-b45a-\
3f303129c185"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AInftyQ", "[", "MMit", "]"}]], "Input",
 CellChangeTimes->{3.724020027004919*^9, 3.7240202434065847`*^9, 
  3.7240204309627743`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"10aaef3f-9a38-4621-9ebb-fd780ee58c56"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.724020243864847*^9, 3.724020275000267*^9}, {
   3.724020380849807*^9, 3.724020432135887*^9}, 3.724021508612731*^9, 
   3.7240221202837954`*^9, 3.724022638281788*^9, 3.724097472674008*^9, 
   3.724097784898367*^9, 3.727009659299746*^9, 3.727011820755321*^9, 
   3.727021060264868*^9, 3.7336086127127247`*^9, 3.734438163039426*^9, 
   3.734438815173498*^9, {3.734493681252466*^9, 3.711316467922358*^9}, 
   3.711464316236182*^9, 3.7114657904338923`*^9, 3.7135333701684847`*^9, 
   3.768583378530168*^9, 3.776878931501845*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"cb85a146-6a09-4521-a3d0-df14e45d3d4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cancel1", "=", 
   RowBox[{"Cancellation", "[", 
    RowBox[{"MMit", ",", "generatorsit", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM2", "=", 
   RowBox[{"Cancel1", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG2", "=", 
   RowBox[{"Cancel1", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.722168862377179*^9, 3.7221688708905687`*^9}, {
   3.7221689047111263`*^9, 3.722168951785111*^9}, {3.7221690130821238`*^9, 
   3.722169030242105*^9}, {3.7221707609998913`*^9, 3.7221707724394827`*^9}, 
   3.722175866243681*^9, {3.722175974190948*^9, 3.72217598136061*^9}, {
   3.722177415278039*^9, 3.722177416896017*^9}, {3.723745060316114*^9, 
   3.723745062324383*^9}, {3.723745287375828*^9, 3.72374528943217*^9}, {
   3.723757256517284*^9, 3.7237572637852383`*^9}, {3.723757319814611*^9, 
   3.723757366370767*^9}, {3.724021146183457*^9, 3.724021190545039*^9}, {
   3.724021363165907*^9, 3.724021365206821*^9}, {3.724093396100626*^9, 
   3.7240933964455967`*^9}, {3.733608672835075*^9, 3.711478568199338*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"6fbe35b0-4885-49d1-b41d-507b6baa5459"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{RowBox[{
     RowBox[{"\"21:02:14\"", 
       StyleBox["\"GMT\"", FontColor -> GrayLevel[0.5]]}]}],
   RowBox[{"TimeObject", "[", 
     RowBox[{
       RowBox[{"{", 
         RowBox[{"21", ",", "2", ",", "14.980271`7.928094655363073"}], "}"}], 
       ",", "\"Instant\"", ",", "0.`"}], "]"}]},
  "TimeObject",
  Editable->False]], "Print",
 CellChangeTimes->{3.7114785688416853`*^9, 3.711498451445187*^9, 
  3.713533395912993*^9, 3.713554327522931*^9, 3.768583379791438*^9, 
  3.768594463386915*^9, 3.768608520101544*^9, 3.776878935120298*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"c1714134-2629-490a-8f59-fb7a099e7549"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"\<\"Finished calculation\"\>"},
      {"\<\"after 8 iterations.\"\>"},
      {
       GraphicsBox[RasterBox[CompressedData["
1:eJzt2lEKwjAQhOGCF9GT9A4eQfDZK3sEjyBSX0RTakiamd0/IMpHsdvttInF
0+V2vh6maTq+X6/Pn+Mxf5GU3+ff7622z+ZR+1M6LpfjdakT1/RR+Wm1X7fr
tzSy56GVq+XBpZ8udeLrHnXdq1anWj1q7j6/u8wX5DC2u+S893WqlvNsx1vy
Vvcr95z33m8rV/t9lM175yfbeXRZp7l71BzuVWdpuPbBZb7uvV+1nKvV4+L0
bd3pj6a7nBf3Ol3qx5fBc5i22/euR83dn++p1dmqn+S8zl3q7O1R53dyHsPV
7m//+qh5U22+w5cRtZ/u6xa8zrOdl1E5z9ZnvM5d5n3yjG9x9xySc9zRWZ/j
GZz1OY5zP8dzOjnHIznrEzyzk3M8ko/6nxiOKzi5xSP5qPW52nWkVg++j7vk
nHziW3zU+twlny514nXucj8f9f14VH8CSf7blQ==
         "], {{0, 0}, {32, 32}}, {0, 1}],
        Frame->Automatic,
        FrameLabel->{None, None},
        FrameTicks->{{None, None}, {None, None}},
        GridLinesStyle->Directive[
          GrayLevel[0.5, 0.4]],
        Method->{
         "DefaultBoundaryStyle" -> Automatic, 
          "DefaultGraphicsInteraction" -> {
           "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
            "Effects" -> {
             "Highlight" -> {"ratio" -> 2}, 
              "HighlightPoint" -> {"ratio" -> 2}, 
              "Droplines" -> {
               "freeformCursorMode" -> True, 
                "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
          "DefaultPlotStyle" -> Automatic}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7114785688416853`*^9, 3.711498451445187*^9, 
  3.713533395912993*^9, 3.713554327522931*^9, 3.768583379791438*^9, 
  3.768594463386915*^9, 3.768608520101544*^9, 3.77687894233638*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"dbd61955-e5d5-4ed3-b7ff-2b72206931c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", "32", 
   "\[InvisibleSpace]", "\<\" generators left.\"\>"}],
  SequenceForm["There are ", 32, " generators left."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114785688416853`*^9, 3.711498451445187*^9, 
  3.713533395912993*^9, 3.713554327522931*^9, 3.768583379791438*^9, 
  3.768594463386915*^9, 3.768608520101544*^9, 3.776878942972393*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"28093c98-fdc9-4c0b-97ce-eaeb4ee8da10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The cancelled generators were \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"(11)\"\>", "\<\"(10)\"\>", "\<\"(10)\"\>", "\<\"(11)\"\>", \
"\<\"(25)\"\>", "\<\"(25)\"\>", "\<\"(31)\"\>", "\<\"(30)\"\>"},
       {"\<\"11\"\>", "\<\"12\"\>", "\<\"14\"\>", "\<\"16\"\>", "\<\"33\"\>", \
"\<\"35\"\>", "\<\"43\"\>", "\<\"44\"\>"},
       {"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", \
"\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\
\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>", "\<\"\[DownArrow]\"\>"},
       {"\<\"5\"\>", "\<\"6\"\>", "\<\"20\"\>", "\<\"22\"\>", "\<\"27\"\>", "\
\<\"29\"\>", "\<\"37\"\>", "\<\"38\"\>"},
       {"\<\"(5)\"\>", "\<\"(5)\"\>", "\<\"(16)\"\>", "\<\"(16)\"\>", \
"\<\"(19)\"\>", "\<\"(20)\"\>", "\<\"(25)\"\>", "\<\"(25)\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["The cancelled generators were ", 
   MatrixForm[{{
     "(11)", "(10)", "(10)", "(11)", "(25)", "(25)", "(31)", "(30)"}, {
     "11", "12", "14", "16", "33", "35", "43", "44"}, {
     "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", 
      "\[DownArrow]", "\[DownArrow]", "\[DownArrow]", "\[DownArrow]"}, {
     "5", "6", "20", "22", "27", "29", "37", "38"}, {
     "(5)", "(5)", "(16)", "(16)", "(19)", "(20)", "(25)", "(25)"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114785688416853`*^9, 3.711498451445187*^9, 
  3.713533395912993*^9, 3.713554327522931*^9, 3.768583379791438*^9, 
  3.768594463386915*^9, 3.768608520101544*^9, 3.776878942998486*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"6d27a463-016c-437a-8943-2ff58ce39479"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Transpose", "/@", 
  RowBox[{"GenTableWithIdems", "[", "GG2", "]"}]}]], "Input",
 CellChangeTimes->{{3.723743224254364*^9, 3.723743225489851*^9}, {
  3.723744285472742*^9, 3.7237442856163073`*^9}, {3.723757353431229*^9, 
  3.723757370962481*^9}, {3.7240211731851892`*^9, 3.711316907426812*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"32d1338d-d286-43f8-b14d-12fa5f4b2cc0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"a\"\>"},
          {"\<\"a\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"a\"\>"},
          {"\<\"b\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"a\"\>"},
          {"\<\"c\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"a\"\>"},
          {"\<\"d\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"b\"\>"},
          {"\<\"a\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"b\"\>"},
          {"\<\"b\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"b\"\>"},
          {"\<\"c\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"b\"\>"},
          {"\<\"d\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"c\"\>"},
          {"\<\"a\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"c\"\>"},
          {"\<\"b\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"c\"\>"},
          {"\<\"c\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"c\"\>"},
          {"\<\"d\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"d\"\>"},
          {"\<\"a\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"d\"\>"},
          {"\<\"b\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"d\"\>"},
          {"\<\"c\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"d\"\>"},
          {"\<\"d\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"30"},
          {"32"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"26"},
          {"28"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"27"},
          {"31"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"25"},
          {"29"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"19"},
          {"20"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"23"},
          {"24"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"17"},
          {"21"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"18"},
          {"22"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"11"},
          {"15"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"12"},
          {"16"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"13"},
          {"14"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"9"},
          {"10"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"4"},
          {"8"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"2"},
          {"6"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"5"},
          {"7"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"3"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7237432258358097`*^9, 3.72374412874689*^9, 3.723744286054932*^9, 
   3.723745295478396*^9, 3.7237454918047256`*^9, 3.723745662320737*^9, 
   3.7237458841274033`*^9, 3.723749571761038*^9, 3.7237498656718273`*^9, 
   3.7237570213353033`*^9, 3.723757267625193*^9, {3.723757354298295*^9, 
   3.7237573714690723`*^9}, {3.724021176140184*^9, 3.724021194024651*^9}, 
   3.724021368961513*^9, 3.7240215290610647`*^9, 3.724022658216652*^9, 
   3.724097493888945*^9, 3.72409780026085*^9, 3.727009678690268*^9, 
   3.72702116138731*^9, 3.7336086976228447`*^9, 3.7343816671669483`*^9, 
   3.734382253712145*^9, 3.7343847157654037`*^9, 3.7343853931056004`*^9, 
   3.734438182932323*^9, {3.734438867080628*^9, 3.711316495869122*^9}, {
   3.7113168921303167`*^9, 3.711316907745676*^9}, 3.711464338300539*^9, 
   3.711465808725046*^9, 3.7114658468662033`*^9, 3.713533401610853*^9, 
   3.713554337682293*^9, 3.76858338261827*^9, 3.768594465948139*^9, 
   3.776878963830847*^9},
 CellLabel->
  "Out[58]//MatrixForm=",ExpressionUUID->"94ae6209-20d9-4010-bd2d-\
fcebf888e0f5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A first analysis of the computed result:", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
  3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
  3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
  3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
  3.6839028035945807`*^9}, {3.683906361254035*^9, 3.683906397535213*^9}, {
  3.713533618632214*^9, 3.713533628935801*^9}, {3.713535145002138*^9, 
  3.713535154945531*^9}},ExpressionUUID->"472706ab-067c-485f-a54d-\
c8837216b508"],

Cell["Here is the conjugation bimodule:", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.71353499102734*^9, 
  3.713534997791007*^9}, {3.713535036268175*^9, 
  3.713535037196061*^9}},ExpressionUUID->"f69a4017-9ec3-431a-b83e-\
1061fb60ae34"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ToMyPolarCoordinates", "[", "v_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"Pi", "/", "8"}], 
        RowBox[{"v", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"Pi", "/", "8"}], 
        RowBox[{"v", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"posA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "5"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"posB", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"8", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "5"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"posC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "5"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"posD", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "5"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"posAll", "=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ToMyPolarCoordinates", "[", 
        RowBox[{"#", "+", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "&"}], "/@", "posA"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ToMyPolarCoordinates", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
      "posB"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ToMyPolarCoordinates", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "+", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0"}], "}"}]}], "]"}], "&"}], "/@", 
      "posC"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"ToMyPolarCoordinates", "[", 
        RowBox[{"#", "+", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "&"}], "/@", "posD"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShowGraph", "[", 
  RowBox[{"MM2", ",", "GG2", ",", 
   RowBox[{"Range", "[", "32", "]"}], ",", "posAll"}], "]"}]}], "Input",
 CellChangeTimes->{{3.711469677427175*^9, 3.711469886297009*^9}, 
   3.7135342023702087`*^9, 3.7135349737673607`*^9, {3.713554351391075*^9, 
   3.713554352851788*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"99420343-60af-4b03-9c49-3abe0efdb7a7"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32}, {
       SparseArray[
       Automatic, {32, 32}, 0, {
        1, {{0, 4, 5, 11, 14, 19, 22, 31, 37, 42, 51, 54, 60, 64, 70, 71, 74, 
          75, 77, 77, 77, 80, 84, 86, 88, 89, 89, 91, 91, 94, 96, 100, 
          102}, {{2}, {15}, {19}, {25}, {26}, {4}, {16}, {23}, {25}, {26}, {
          29}, {2}, {19}, {30}, {1}, {6}, {13}, {17}, {27}, {2}, {26}, {28}, {
          3}, {8}, {14}, {17}, {21}, {24}, {27}, {30}, {31}, {4}, {6}, {19}, {
          20}, {30}, {32}, {1}, {11}, {13}, {18}, {25}, {3}, {12}, {14}, {
          18}, {22}, {23}, {25}, {29}, {32}, {15}, {19}, {20}, {11}, {16}, {
          23}, {24}, {26}, {28}, {2}, {15}, {17}, {26}, {4}, {16}, {17}, {
          19}, {21}, {30}, {19}, {15}, {23}, {26}, {19}, {17}, {20}, {17}, {
          23}, {30}, {18}, {21}, {24}, {32}, {19}, {26}, {20}, {28}, {26}, {
          25}, {28}, {23}, {25}, {30}, {19}, {26}, {24}, {27}, {29}, {32}, {
          20}, {28}}}, Pattern}], Null}, {
      EdgeLabels -> {
        DirectedEdge[
          14, 30] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)"}, 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}, {{
            "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \
\(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}, 
         DirectedEdge[
          1, 15] -> {{{"\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}, 
         DirectedEdge[12, 24] -> {{{"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, 
         DirectedEdge[13, 17] -> {{{"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[
          22, 18] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[
          5, 17] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[3, 29] -> {{{"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[11, 20] -> {{{"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[9, 11] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}, 
         DirectedEdge[
          31, 24] -> {{{"\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}, DirectedEdge[18, 17] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}, 
         DirectedEdge[9, 18] -> {{{"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[
          8, 30] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)", "\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[10, 22] -> {{{"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, DirectedEdge[10, 12] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}, 
         DirectedEdge[
          10, 32] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \
\(2\)]\)"}, "\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}, DirectedEdge[23, 19] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, 
         DirectedEdge[
          3, 16] -> {{{"\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}, 
         DirectedEdge[
          10, 18] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \(2\
\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[
          3, 26] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}, 
         DirectedEdge[
          4, 19] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \
\(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          8, 19] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)\!\(\*SubscriptBox[\(p\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[8, 6] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[31, 29] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}, 
         DirectedEdge[
          7, 27] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \(2\
\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[30, 19] -> {{{"\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[9, 1] -> {{{"\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[
          10, 25] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \(1\
\)]\)\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[2, 26] -> {{{"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, DirectedEdge[24, 20] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, DirectedEdge[22, 24] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}, DirectedEdge[5, 6] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}, 
         DirectedEdge[
          7, 30] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}, 
         DirectedEdge[
          12, 28] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \
\(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, 
         DirectedEdge[
          29, 25] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[
          6, 26] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)", "\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, 
         DirectedEdge[7, 31] -> {{{"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[
          14, 17] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \(2\
\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, DirectedEdge[27, 25] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}, DirectedEdge[29, 30] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, 
         DirectedEdge[
          8, 4] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)", 
             "\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          31, 27] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[
          13, 2] -> {{{"\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}, 
         DirectedEdge[
          3, 23] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)"}, 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}, {{
            "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \
\(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}, DirectedEdge[8, 32] -> {{{"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[14, 21] -> {{{"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[
          29, 23] -> {{{"\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}, DirectedEdge[24, 28] -> {{{"\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, DirectedEdge[5, 1] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}, 
         DirectedEdge[
          10, 29] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[
          14, 4] -> {{{"\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}, 
         DirectedEdge[
          7, 17] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \(3\
\)]\)\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[
          6, 2] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)", 
             "\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, DirectedEdge[30, 26] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, 
         DirectedEdge[
          1, 19] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)"}, "\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}, 
         DirectedEdge[15, 19] -> {{{"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          12, 16] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)", 
             "\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, DirectedEdge[13, 15] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}, 
         DirectedEdge[
          12, 23] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)", "\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, 
         DirectedEdge[
          10, 23] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}, DirectedEdge[23, 26] -> {{{"\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, 
         DirectedEdge[
          11, 15] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)", 
             "\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          11, 19] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)", "\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[4, 2] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[7, 8] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}, DirectedEdge[31, 32] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}, DirectedEdge[12, 11] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, 
         DirectedEdge[
          9, 25] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, DirectedEdge[18, 20] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}, 
         DirectedEdge[
          16, 26] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \
\(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, DirectedEdge[10, 14] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}, 
         DirectedEdge[
          14, 19] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}, DirectedEdge[16, 23] -> {{{"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, 
         DirectedEdge[5, 13] -> {{{"\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, DirectedEdge[14, 16] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, 
         DirectedEdge[10, 3] -> {{{"\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, DirectedEdge[3, 4] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, DirectedEdge[17, 19] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}, 
         DirectedEdge[
          8, 20] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \
\(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[27, 28] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}, DirectedEdge[25, 26] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}, DirectedEdge[7, 14] -> {{{"\!\(\*SubscriptBox[\(q\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[
          22, 32] -> {{{"\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}, DirectedEdge[1, 2] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}, DirectedEdge[32, 20] -> {{{"\!\(\*SubscriptBox[\(p\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, 
         DirectedEdge[
          21, 30] -> {{{"\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}, DirectedEdge[1, 25] -> {{{"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, DirectedEdge[22, 21] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}, 
         DirectedEdge[
          3, 25] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \(2\
\)]\)"}, 
            Subscript[$CellContext`\[Iota], 4]}}, 
         DirectedEdge[
          7, 24] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \
\(2\)]\)"}, "\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}, 
         DirectedEdge[
          13, 26] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)"}, "\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}, 
         DirectedEdge[5, 27] -> {{{"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, DirectedEdge[9, 13] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}, DirectedEdge[21, 23] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[7, 3] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}, 
         DirectedEdge[
          21, 17] -> {{{
            "\!\(\*SubscriptBox[\(p\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(q\), \(2\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[
          12, 26] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)\!\(\*SubscriptBox[\(q\), \(2\)]\)", 
             "\!\(\*SubscriptBox[\(p\), \(4\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}, DirectedEdge[16, 15] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, 
         DirectedEdge[
          7, 21] -> {{{
            "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)"}, 
            Subscript[$CellContext`\[Iota], 3]}}, 
         DirectedEdge[4, 30] -> {{{"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 1]}}, DirectedEdge[32, 28] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, 
         DirectedEdge[6, 28] -> {{{"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}, 
            Subscript[$CellContext`\[Iota], 2]}}}, 
       VertexLabels -> {
        19 -> Placed["19:(ba)", Above], 30 -> Placed["30:(aa)", Above], 15 -> 
         Placed["15:(ca)", Above], 29 -> Placed["29:(ad)", Above], 14 -> 
         Placed["14:(cc)", Above], 23 -> Placed["23:(bb)", Above], 32 -> 
         Placed["32:(aa)", Above], 12 -> Placed["12:(cb)", Above], 1 -> 
         Placed["1:(dd)", Above], 4 -> Placed["4:(da)", Above], 11 -> 
         Placed["11:(ca)", Above], 13 -> Placed["13:(cc)", Above], 3 -> 
         Placed["3:(dd)", Above], 18 -> Placed["18:(bd)", Above], 2 -> 
         Placed["2:(db)", Above], 27 -> Placed["27:(ac)", Above], 31 -> 
         Placed["31:(ac)", Above], 5 -> Placed["5:(dc)", Above], 9 -> 
         Placed["9:(cd)", Above], 28 -> Placed["28:(ab)", Above], 16 -> 
         Placed["16:(cb)", Above], 20 -> Placed["20:(ba)", Above], 22 -> 
         Placed["22:(bd)", Above], 21 -> Placed["21:(bc)", Above], 7 -> 
         Placed["7:(dc)", Above], 25 -> Placed["25:(ad)", Above], 10 -> 
         Placed["10:(cd)", Above], 24 -> Placed["24:(bb)", Above], 17 -> 
         Placed["17:(bc)", Above], 26 -> Placed["26:(ab)", Above], 8 -> 
         Placed["8:(da)", Above], 6 -> Placed["6:(db)", Above]}, 
       VertexCoordinates -> {{
         10 Cos[Rational[1, 8] Pi], 10 Sin[Rational[1, 8] Pi]}, {(-10) 
          Sin[Rational[1, 8] Pi], (-10) Cos[Rational[1, 8] Pi]}, {
         10 Sin[Rational[1, 8] Pi], 10 Cos[Rational[1, 8] Pi]}, {(-10) 
          Cos[Rational[1, 8] Pi], (-10) Sin[Rational[1, 8] Pi]}, {(-10) 
          Cos[Rational[1, 8] Pi], 10 Sin[Rational[1, 8] Pi]}, {
         10 Sin[Rational[1, 8] Pi], (-10) Cos[Rational[1, 8] Pi]}, {(-10) 
          Sin[Rational[1, 8] Pi], 10 Cos[Rational[1, 8] Pi]}, {
         10 Cos[Rational[1, 8] Pi], (-10) Sin[Rational[1, 8] Pi]}, {0, 
         6}, {(-3) 2^Rational[1, 2], (-3) 2^Rational[1, 2]}, {
         3 2^Rational[1, 2], 3 2^Rational[1, 2]}, {
         0, -6}, {(-3) 2^Rational[1, 2], 3 2^Rational[1, 2]}, {6, 0}, {-6, 
         0}, {3 2^Rational[1, 2], (-3) 2^Rational[1, 2]}, {(-5) 
          2^Rational[-1, 2], (-5) 2^Rational[-1, 2]}, {0, 5}, {0, -5}, {
         5 2^Rational[-1, 2], 5 2^Rational[-1, 2]}, {(-5) 2^Rational[-1, 2], 
          5 2^Rational[-1, 2]}, {5, 0}, {-5, 0}, {
         5 2^Rational[-1, 2], (-5) 2^Rational[-1, 2]}, {
         9 Cos[Rational[1, 8] Pi], 9 Sin[Rational[1, 8] Pi]}, {(-9) 
          Sin[Rational[1, 8] Pi], (-9) Cos[Rational[1, 8] Pi]}, {
         9 Sin[Rational[1, 8] Pi], 9 Cos[Rational[1, 8] Pi]}, {(-9) 
          Cos[Rational[1, 8] Pi], (-9) Sin[Rational[1, 8] Pi]}, {(-9) 
          Cos[Rational[1, 8] Pi], 9 Sin[Rational[1, 8] Pi]}, {
         9 Sin[Rational[1, 8] Pi], (-9) Cos[Rational[1, 8] Pi]}, {(-9) 
          Sin[Rational[1, 8] Pi], 9 Cos[Rational[1, 8] Pi]}, {
         9 Cos[Rational[1, 8] Pi], (-9) Sin[Rational[1, 8] Pi]}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        0.011885335062348035`], {
         ArrowBox[{{9.238795325112868, 
          3.826834323650898}, {-3.826834323650898, -9.238795325112868}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.705980500730985, -2.705980500730985},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.238795325112868, 3.826834323650898}, {-6., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.619397662556434, 1.913417161825449},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.238795325112868, 3.826834323650898}, {0., -5.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.619397662556434, -0.586582838174551},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.238795325112868, 3.826834323650898}, {8.31491579260158, 
          3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {8.776855558857225, 3.635492607468353},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, -9.238795325112868}, \
{-3.444150891285808, -8.31491579260158}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-3.635492607468353, -8.776855558857225},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.826834323650898, 
          9.238795325112868}, {-9.238795325112868, -3.826834323650898}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.705980500730985, 2.705980500730985},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.826834323650898, 9.238795325112868}, {
          4.242640687119286, -4.242640687119286}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.034737505385092, 2.498077318996791},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.826834323650898, 9.238795325112868}, {-5., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"},
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.586582838174551, 4.619397662556434},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.826834323650898, 9.238795325112868}, {8.31491579260158, 
          3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.070875058126239, 6.341473108199338},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.826834323650898, 
          9.238795325112868}, {-3.444150891285808, -8.31491579260158}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.19134171618254503, 0.4619397662556439},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.826834323650898, 9.238795325112868}, {-8.31491579260158,
           3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.244040734475341, 6.341473108199338},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-9.238795325112868, -3.826834323650898}, \
{-3.826834323650898, -9.238795325112868}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-6.532814824381883, -6.532814824381883},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-9.238795325112868, -3.826834323650898}, {0., -5.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-4.619397662556434, -4.413417161825449},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-9.238795325112868, -3.826834323650898}, {
          3.444150891285808, -8.31491579260158}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.8973222169135298, -6.070875058126239},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-9.238795325112868, 3.826834323650898}, {
          9.238795325112868, 3.826834323650898}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., 3.826834323650898}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-9.238795325112868, 3.826834323650898}, {
          3.826834323650898, -9.238795325112868}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.705980500730985, -2.705980500730985},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-9.238795325112868, 
          3.826834323650898}, {-4.242640687119286, 4.242640687119286}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-6.740718006116077, 4.034737505385092},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-9.238795325112868, 
          3.826834323650898}, {-3.5355339059327373`, -3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-6.387164615522803, 0.1456502088590803},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-9.238795325112868, 3.826834323650898}, {
          3.444150891285808, 8.31491579260158}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.8973222169135298, 6.070875058126239},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{
          3.826834323650898, -9.238795325112868}, {-3.826834323650898, \
-9.238795325112868}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., -9.238795325112868},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{
          3.826834323650898, -9.238795325112868}, {-3.444150891285808, \
-8.31491579260158}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.19134171618254503, -8.776855558857225},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{
          3.826834323650898, -9.238795325112868}, {-8.31491579260158, \
-3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.244040734475341, -6.341473108199338},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 9.238795325112868}, {
          3.826834323650898, 9.238795325112868}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., 9.238795325112868}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 9.238795325112868}, {
          9.238795325112868, -3.826834323650898}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.705980500730985, 2.705980500730985},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 9.238795325112868}, {6., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.086582838174551, 4.619397662556434},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 
          9.238795325112868}, {-3.5355339059327373`, -3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-3.681184114791818, 2.851630709590065},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 
          9.238795325112868}, {-3.5355339059327373`, 3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-3.681184114791818, 6.387164615522803},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 9.238795325112868}, {
          3.5355339059327373`, -3.5355339059327373`}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.1456502088590803, 2.851630709590065},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 9.238795325112868}, {
          3.444150891285808, 8.31491579260158}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.19134171618254503, 8.776855558857225},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 9.238795325112868}, {
          3.444150891285808, -8.31491579260158}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.19134171618254503, 0.4619397662556439},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.826834323650898, 
          9.238795325112868}, {-3.444150891285808, 8.31491579260158}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-3.635492607468353, 8.776855558857225},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{
          9.238795325112868, -3.826834323650898}, {-9.238795325112868, \
-3.826834323650898}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., -3.826834323650898},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.238795325112868, -3.826834323650898}, {
          3.826834323650898, -9.238795325112868}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.532814824381883, -6.532814824381883},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.238795325112868, -3.826834323650898}, {0., -5.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.619397662556434, -4.413417161825449},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.238795325112868, -3.826834323650898}, {
          3.5355339059327373`, 3.5355339059327373`}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.387164615522803, -0.1456502088590803},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.238795325112868, -3.826834323650898}, {
          3.444150891285808, -8.31491579260158}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.341473108199338, -6.070875058126239},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{9.238795325112868, -3.826834323650898}, {
          8.31491579260158, -3.444150891285808}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {8.776855558857225, -3.635492607468353},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 6.}, {9.238795325112868, 3.826834323650898}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.619397662556434, 4.913417161825449},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 6.}, {4.242640687119286, 4.242640687119286}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.121320343559643, 5.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 6.}, {-4.242640687119286, 4.242640687119286}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.121320343559643, 5.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 6.}, {0., 5.}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., 5.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 6.}, {8.31491579260158, 3.444150891285808}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.15745789630079, 4.722075445642904},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, {
          3.826834323650898, 9.238795325112868}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.20790318173419386, 2.498077318996791},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, {0., -6.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.121320343559643, -5.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, {6., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.8786796564403572, -2.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, {0., 5.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.121320343559643, 0.37867965644035717},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, {5., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.37867965644035717, -2.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, {-5., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-4.621320343559643, -2.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, {
          8.31491579260158, 3.444150891285808}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
                
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.036137552741147, -0.3992448979167389},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, \
{-8.31491579260158, 3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-6.278778239860433, -0.3992448979167389},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, -4.242640687119286}, {
          8.31491579260158, -3.444150891285808}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.036137552741147, -3.843395789202547},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.242640687119286, 4.242640687119286}, {-6., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.8786796564403572, 2.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.242640687119286, 4.242640687119286}, {0., -5.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.121320343559643, -0.37867965644035717},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.242640687119286, 4.242640687119286}, {
          3.5355339059327373`, 3.5355339059327373`}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {3.8890872965260117, 3.8890872965260117},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., -6.}, {4.242640687119286, 4.242640687119286}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.121320343559643, -0.8786796564403572},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., -6.}, {4.242640687119286, -4.242640687119286}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.121320343559643, -5.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., -6.}, {-5., 0.}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.5, -3.}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., -6.}, {3.5355339059327373`, -3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.7677669529663687, -4.767766952966369},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., -6.}, {-3.444150891285808, -8.31491579260158}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-1.722075445642904, -7.15745789630079},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., -6.}, {-8.31491579260158, -3.444150891285808}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-4.15745789630079, -4.722075445642904},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, 
          4.242640687119286}, {-3.826834323650898, -9.238795325112868}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-4.034737505385092, -2.498077318996791},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, 4.242640687119286}, {-6., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-5.121320343559643, 2.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, 
          4.242640687119286}, {-3.5355339059327373`, -3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-3.8890872965260117, 0.3535533905932742},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-4.242640687119286, 
          4.242640687119286}, {-3.444150891285808, -8.31491579260158}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-3.843395789202547, -2.036137552741147},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6., 0.}, {-9.238795325112868, -3.826834323650898}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-1.619397662556434, -1.913417161825449},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6., 0.}, {4.242640687119286, -4.242640687119286}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {5.121320343559643, -2.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6., 0.}, {-3.5355339059327373`, -3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.2322330470336313, -1.7677669529663687},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6., 0.}, {0., -5.}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {3., -2.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6., 0.}, {-3.5355339059327373`, 3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.2322330470336313, 1.7677669529663687},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6., 0.}, {3.444150891285808, -8.31491579260158}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"},
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.722075445642904, -4.15745789630079},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-6., 0.}, {0., -5.}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-3., -2.5}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.242640687119286, -4.242640687119286}, {-6., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.8786796564403572, -2.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.242640687119286, -4.242640687119286}, {-5., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.37867965644035717, -2.121320343559643},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{
          4.242640687119286, -4.242640687119286}, {-3.444150891285808, \
-8.31491579260158}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.3992448979167389, -6.278778239860433},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.5355339059327373`, -3.5355339059327373`}, {0., -5.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-1.7677669529663687, -4.267766952966369},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 5.}, {-3.5355339059327373`, -3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-1.7677669529663687, 0.7322330470336313},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0., 5.}, {3.5355339059327373`, 3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.7677669529663687, 4.267766952966369},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.5355339059327373`, 
          3.5355339059327373`}, {-3.5355339059327373`, -3.5355339059327373`}},
           0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-3.5355339059327373, 0.},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.5355339059327373`, 3.5355339059327373`}, {-5., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-4.267766952966369, 1.7677669529663687},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.5355339059327373`, 3.5355339059327373`}, {
          3.444150891285808, -8.31491579260158}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-0.04569150732346472, -2.389690943334421},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5., 0.}, {0., 5.}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.5, 2.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5., 0.}, {-3.5355339059327373`, 3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.7322330470336313, 1.7677669529663687},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5., 0.}, {3.5355339059327373`, -3.5355339059327373`}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.267766952966369, -1.7677669529663687},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5., 0.}, {8.31491579260158, -3.444150891285808}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.65745789630079, -1.722075445642904},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-5., 0.}, {0., -5.}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.5, -2.5}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-5., 0.}, {-3.444150891285808, -8.31491579260158}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-4.222075445642904, -4.15745789630079},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.5355339059327373`, -3.5355339059327373`}, {
          3.5355339059327373`, 3.5355339059327373`}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {3.5355339059327373, 0.},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{
          3.5355339059327373`, -3.5355339059327373`}, {-8.31491579260158, \
-3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "2"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.389690943334421, -3.4898423986092726},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{8.31491579260158, 
          3.444150891285808}, {-3.444150891285808, -8.31491579260158}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.435382450657886, -2.435382450657886},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.444150891285808, 8.31491579260158}, {8.31491579260158, 
          3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {5.879533341943694, 5.879533341943694},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.444150891285808, 
          8.31491579260158}, {-8.31491579260158, -3.444150891285808}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.435382450657886, 2.435382450657886},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-8.31491579260158, 3.444150891285808}, {-5., 0.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-6.65745789630079, 1.722075445642904},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-8.31491579260158, 3.444150891285808}, {8.31491579260158, 
          3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "4"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., 3.444150891285808}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-8.31491579260158, 3.444150891285808}, {
          3.444150891285808, -8.31491579260158}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-2.435382450657886, -2.435382450657886},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.444150891285808, -8.31491579260158}, {0., -5.}}, 
          0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.722075445642904, -6.65745789630079},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{
          3.444150891285808, -8.31491579260158}, {-3.444150891285808, \
-8.31491579260158}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., -8.31491579260158}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.444150891285808, 8.31491579260158}, {
          3.5355339059327373`, -3.5355339059327373`}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
               "}"}], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.04569150732346472, 2.389690943334421},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.444150891285808, 8.31491579260158}, {3.444150891285808,
           8.31491579260158}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{"{", 
               
               RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
                ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], 
               "}"}], 
              SubscriptBox["\[Iota]", "3"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., 8.31491579260158}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.444150891285808, 8.31491579260158}, {-8.31491579260158,
           3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {-5.879533341943694, 5.879533341943694},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{-3.444150891285808, 8.31491579260158}, {
          8.31491579260158, -3.444150891285808}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.435382450657886, 2.435382450657886},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{8.31491579260158, -3.444150891285808}, {
          3.5355339059327373`, 3.5355339059327373`}}, 0.08784494240913686], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              RowBox[{
              "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
               "}"}], 
              SubscriptBox["\[Iota]", "1"]}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {5.925224849267159, 0.04569150732346472},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{
          8.31491579260158, -3.444150891285808}, {-8.31491579260158, \
-3.444150891285808}}, 0.08784494240913686], InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0., -3.444150891285808},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{9.238795325112868, 3.826834323650898}, 0.08784494240913686],
          InsetBox["\<\"1:(dd)\"\>", 
          Offset[{0, 2}, {9.238795325112868, 3.914679266060035}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-3.826834323650898, -9.238795325112868}, 
          0.08784494240913686], 
         InsetBox["\<\"2:(db)\"\>", 
          Offset[{0, 2}, {-3.826834323650898, -9.150950382703732}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.826834323650898, 9.238795325112868}, 0.08784494240913686],
          InsetBox["\<\"3:(dd)\"\>", 
          Offset[{0, 2}, {3.826834323650898, 9.326640267522004}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-9.238795325112868, -3.826834323650898}, 
          0.08784494240913686], 
         InsetBox["\<\"4:(da)\"\>", 
          Offset[{0, 2}, {-9.238795325112868, -3.738989381241761}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-9.238795325112868, 3.826834323650898}, 
          0.08784494240913686], 
         InsetBox["\<\"5:(dc)\"\>", 
          Offset[{0, 2}, {-9.238795325112868, 3.914679266060035}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.826834323650898, -9.238795325112868}, 
          0.08784494240913686], 
         InsetBox["\<\"6:(db)\"\>", 
          Offset[{0, 2}, {3.826834323650898, -9.150950382703732}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-3.826834323650898, 9.238795325112868}, 
          0.08784494240913686], 
         InsetBox["\<\"7:(dc)\"\>", 
          Offset[{0, 2}, {-3.826834323650898, 9.326640267522004}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{9.238795325112868, -3.826834323650898}, 
          0.08784494240913686], 
         InsetBox["\<\"8:(da)\"\>", 
          Offset[{0, 2}, {9.238795325112868, -3.738989381241761}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 6.}, 0.08784494240913686], 
         InsetBox["\<\"9:(cd)\"\>", Offset[{0, 2}, {0., 6.087844942409137}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-4.242640687119286, -4.242640687119286}, 
          0.08784494240913686], 
         InsetBox["\<\"10:(cd)\"\>", 
          Offset[{0, 2}, {-4.242640687119286, -4.154795744710149}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.242640687119286, 4.242640687119286}, 0.08784494240913686],
          InsetBox["\<\"11:(ca)\"\>", 
          Offset[{0, 2}, {4.242640687119286, 4.330485629528423}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., -6.}, 0.08784494240913686], 
         InsetBox["\<\"12:(cb)\"\>", Offset[{0, 2}, {0., -5.912155057590863}],
           ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-4.242640687119286, 4.242640687119286}, 
          0.08784494240913686], 
         InsetBox["\<\"13:(cc)\"\>", 
          Offset[{0, 2}, {-4.242640687119286, 4.330485629528423}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{6., 0.}, 0.08784494240913686], 
         InsetBox["\<\"14:(cc)\"\>", 
          Offset[{0, 2}, {6., 0.08784494240913686}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-6., 0.}, 0.08784494240913686], 
         InsetBox["\<\"15:(ca)\"\>", 
          Offset[{0, 2}, {-6., 0.08784494240913686}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.242640687119286, -4.242640687119286}, 
          0.08784494240913686], 
         InsetBox["\<\"16:(cb)\"\>", 
          Offset[{0, 2}, {4.242640687119286, -4.154795744710149}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-3.5355339059327373, -3.5355339059327373}, 
          0.08784494240913686], 
         InsetBox["\<\"17:(bc)\"\>", Offset[{0, 2}, 
          {-3.5355339059327373, -3.4476889635236003}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 5.}, 0.08784494240913686], 
         InsetBox["\<\"18:(bd)\"\>", Offset[{0, 2}, {0., 5.087844942409137}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., -5.}, 0.08784494240913686], 
         InsetBox["\<\"19:(ba)\"\>", Offset[{0, 2}, {0., -4.912155057590863}],
           ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.5355339059327373, 3.5355339059327373}, 
          0.08784494240913686], 
         InsetBox["\<\"20:(ba)\"\>", 
          Offset[{0, 2}, {3.5355339059327373, 3.6233788483418743}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-3.5355339059327373, 3.5355339059327373}, 
          0.08784494240913686], 
         InsetBox["\<\"21:(bc)\"\>", 
          Offset[{0, 2}, {-3.5355339059327373, 3.6233788483418743}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{5., 0.}, 0.08784494240913686], 
         InsetBox["\<\"22:(bd)\"\>", 
          Offset[{0, 2}, {5., 0.08784494240913686}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{-5., 0.}, 0.08784494240913686], 
         InsetBox["\<\"23:(bb)\"\>", 
          Offset[{0, 2}, {-5., 0.08784494240913686}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.5355339059327373, -3.5355339059327373}, 
          0.08784494240913686], 
         InsetBox["\<\"24:(bb)\"\>", 
          Offset[{0, 2}, {3.5355339059327373, -3.4476889635236003}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{8.31491579260158, 3.444150891285808}, 0.08784494240913686], 
         InsetBox["\<\"25:(ad)\"\>", 
          Offset[{0, 2}, {8.31491579260158, 3.531995833694945}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-3.444150891285808, -8.31491579260158}, 
          0.08784494240913686], 
         InsetBox["\<\"26:(ab)\"\>", 
          Offset[{0, 2}, {-3.444150891285808, -8.227070850192444}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.444150891285808, 8.31491579260158}, 0.08784494240913686], 
         InsetBox["\<\"27:(ac)\"\>", 
          Offset[{0, 2}, {3.444150891285808, 8.402760735010716}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-8.31491579260158, -3.444150891285808}, 
          0.08784494240913686], 
         InsetBox["\<\"28:(ab)\"\>", 
          Offset[{0, 2}, {-8.31491579260158, -3.356305948876671}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-8.31491579260158, 3.444150891285808}, 0.08784494240913686],
          InsetBox["\<\"29:(ad)\"\>", 
          Offset[{0, 2}, {-8.31491579260158, 3.531995833694945}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.444150891285808, -8.31491579260158}, 0.08784494240913686],
          InsetBox["\<\"30:(aa)\"\>", 
          Offset[{0, 2}, {3.444150891285808, -8.227070850192444}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-3.444150891285808, 8.31491579260158}, 0.08784494240913686],
          InsetBox["\<\"31:(ac)\"\>", 
          Offset[{0, 2}, {-3.444150891285808, 8.402760735010716}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{8.31491579260158, -3.444150891285808}, 0.08784494240913686],
          InsetBox["\<\"32:(aa)\"\>", 
          Offset[{0, 2}, {8.31491579260158, -3.356305948876671}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.7114707075635433`*^9, 3.7114707359360456`*^9}, 
   3.711470772545783*^9, {3.7114708498174353`*^9, 3.711470888391384*^9}, {
   3.711471008517211*^9, 3.71147101914428*^9}, {3.711471075341259*^9, 
   3.711471087666874*^9}, 3.711471171068987*^9, 3.711471313108756*^9, {
   3.711471733479972*^9, 3.711471762764806*^9}, 3.7114718159290533`*^9, {
   3.711471875777852*^9, 3.711471919517303*^9}, 3.71147201632996*^9, 
   3.711478678503289*^9, 3.711498517819519*^9, {3.713534946936645*^9, 
   3.713535000710547*^9}, {3.713554330414876*^9, 3.713554353815474*^9}, 
   3.768583386105586*^9, 3.7685944815303307`*^9, 3.768608624043911*^9, 
   3.776880000814251*^9},
 CellLabel->"Out[68]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"6fb162ad-ddd2-4245-b306-839ffdbee2c2"]
}, Open  ]],

Cell["\<\
Looks pretty complicated. So let\[CloseCurlyQuote]s analyze it step by step. \
Let us first consider all differentials whose first component is the identity:\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.7135350064571247`*^9, 
  3.7135350481496553`*^9}},ExpressionUUID->"f62a65bd-f670-4496-8882-\
0d20eeb00a3e"],

Cell[BoxData[
 RowBox[{"ShowGraph", "[", 
  RowBox[{
   RowBox[{"DeleteCases", "[", 
    RowBox[{"MM2", ",", 
     RowBox[{"v_", "/;", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"v", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ">", "4"}], ",", 
        RowBox[{
         RowBox[{"IntegerQ", "[", 
          RowBox[{"v", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "False"}]}], 
       "]"}]}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], ",", "GG2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7114807022949247`*^9, 3.711480702914022*^9}, {
  3.7135335065287027`*^9, 3.7135335081222553`*^9}, {3.7135336365808983`*^9, 
  3.713533654692726*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"5986170c-17a7-48d3-845d-2d6427a363a5"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32}, {
       SparseArray[
       Automatic, {32, 32}, 0, {
        1, {{0, 1, 1, 2, 3, 5, 5, 7, 8, 10, 12, 12, 13, 14, 15, 15, 16, 17, 
          19, 19, 19, 20, 22, 23, 24, 25, 25, 27, 27, 28, 29, 31, 32}, {{2}, {
          4}, {2}, {1}, {6}, {3}, {8}, {6}, {11}, {13}, {12}, {14}, {11}, {
          15}, {16}, {15}, {19}, {17}, {20}, {23}, {21}, {24}, {19}, {20}, {
          26}, {25}, {28}, {30}, {26}, {29}, {32}, {28}}}, Pattern}], Null}, {
      EdgeLabels -> {DirectedEdge[13, 15] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}, DirectedEdge[7, 8] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}, DirectedEdge[10, 14] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}, DirectedEdge[9, 11] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}, DirectedEdge[27, 25] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}, DirectedEdge[23, 19] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, DirectedEdge[25, 26] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}, DirectedEdge[5, 6] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}, DirectedEdge[7, 3] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}, DirectedEdge[1, 2] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}, DirectedEdge[21, 23] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[8, 6] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[4, 2] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[5, 1] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}, DirectedEdge[17, 19] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}, DirectedEdge[31, 29] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}, DirectedEdge[12, 11] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, DirectedEdge[14, 16] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[9, 13] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}, DirectedEdge[18, 20] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}, DirectedEdge[22, 24] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}, DirectedEdge[31, 32] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}, DirectedEdge[3, 4] -> {{
            Subscript[$CellContext`\[Iota], 4], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, DirectedEdge[30, 26] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[27, 28] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}, DirectedEdge[18, 17] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}, DirectedEdge[22, 21] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}, DirectedEdge[24, 20] -> {{
            Subscript[$CellContext`\[Iota], 2], 
            "\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, DirectedEdge[10, 12] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}, DirectedEdge[16, 15] -> {{
            Subscript[$CellContext`\[Iota], 3], 
            "\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}, DirectedEdge[32, 28] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}, DirectedEdge[29, 30] -> {{
            Subscript[$CellContext`\[Iota], 1], 
            "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}}, FormatType -> TraditionalForm,
        GraphLayout -> "SpringElectricalEmbedding", 
       VertexLabels -> {
        28 -> Placed["28:(ab)", Above], 7 -> Placed["7:(dc)", Above], 5 -> 
         Placed["5:(dc)", Above], 30 -> Placed["30:(aa)", Above], 9 -> 
         Placed["9:(cd)", Above], 1 -> Placed["1:(dd)", Above], 22 -> 
         Placed["22:(bd)", Above], 2 -> Placed["2:(db)", Above], 16 -> 
         Placed["16:(cb)", Above], 4 -> Placed["4:(da)", Above], 18 -> 
         Placed["18:(bd)", Above], 29 -> Placed["29:(ad)", Above], 26 -> 
         Placed["26:(ab)", Above], 12 -> Placed["12:(cb)", Above], 8 -> 
         Placed["8:(da)", Above], 6 -> Placed["6:(db)", Above], 20 -> 
         Placed["20:(ba)", Above], 19 -> Placed["19:(ba)", Above], 25 -> 
         Placed["25:(ad)", Above], 13 -> Placed["13:(cc)", Above], 15 -> 
         Placed["15:(ca)", Above], 10 -> Placed["10:(cd)", Above], 14 -> 
         Placed["14:(cc)", Above], 31 -> Placed["31:(ac)", Above], 21 -> 
         Placed["21:(bc)", Above], 27 -> Placed["27:(ac)", Above], 11 -> 
         Placed["11:(ca)", Above], 17 -> Placed["17:(bc)", Above], 24 -> 
         Placed["24:(bb)", Above], 32 -> Placed["32:(aa)", Above], 23 -> 
         Placed["23:(bb)", Above], 3 -> Placed["3:(dd)", Above]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[
        0.020114751815946463`], {
         ArrowBox[{{0.6205548483856551, -4.94688787786366}, {
          1.3369389142278907`, -4.2489797728071155`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.9787468813067729, -4.597933825335388},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.0337620700554275`, -4.977488968564357}, {
          2.3357569009710364`, -4.260978434547443}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.684759485513232, -4.6192337015559},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.3357569009710364`, -4.260978434547443}, {
          1.3369389142278907`, -4.2489797728071155`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.8363479075994635, -4.254979103677279},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.6065899304743088, -5.947333375260916}, {
          0.6205548483856551, -4.94688787786366}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.6135723894299819, -5.447110626562289},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.6065899304743088, -5.947333375260916}, {
          1.3044483083967133`, -6.663542165032968}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.955519119435511, -6.305437770146942},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.020544840894295, -5.977208676698924}, {
          3.0337620700554275`, -4.977488968564357}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {3.0271534554748616, -5.47734882263164},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.020544840894295, -5.977208676698924}, {
          2.3052357058888773`, -6.675274770393223}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.6628902733915862, -6.326241723546073},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.3052357058888773`, -6.675274770393223}, {
          1.3044483083967133`, -6.663542165032968}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "4"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.8048420071427953, -6.669408467713096},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.975094577223848, -4.247113170442071}, {
          5.975072772548561, -4.2579372393598645`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {5.475083674886204, -4.252525204900968},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.975094577223848, -4.247113170442071}, {
          4.259762699430529, -4.946402792772515}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.617428638327189, -4.596757981607293},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6.664509940312216, -5.971865690063544}, {
          6.674648079453441, -4.971405158713446}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], 
          {6.6695790098828285, -5.471635424388495}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6.664509940312216, -5.971865690063544}, {
          5.950220638260275, -6.67088798906755}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.3073652892862455, -6.321376839565547},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6.674648079453441, -4.971405158713446}, {
          5.975072772548561, -4.2579372393598645`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.324860426001001, -4.614671199036655},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.259762699430529, -4.946402792772515}, {
          4.249637358581596, -5.946209095533234}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.254700029006063, -5.446305944152875},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5.950220638260275, -6.67088798906755}, {
          4.950565268111296, -6.660690238637237}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {5.450392953185785, -6.6657891138523935},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.950565268111296, -6.660690238637237}, {
          4.249637358581596, -5.946209095533234}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "3"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.600101313346446, -6.303449667085236},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{0.6217912409070487, -1.3022384910916556`}, {
          0.6065899304743088, -2.3026523161531967`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.6141905856906787, -1.8024454036224262},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.3392272833900003`, -0.6065899304743088}, {
          0.6217912409070487, -1.3022384910916556`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.9805092621485245, -0.9544142107829822},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.3392272833900003`, -0.6065899304743088}, {
          2.3387335246814076`, -0.6216931826030319}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.8389804040357038, -0.6141415565386703},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{2.302751481412292, -3.035799911858497}, {
          1.3034643270360025`, -3.02073774114619}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {1.8031079042241474, -3.0282688265023436},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.020701971293001, -2.338972793537891}, {
          2.302751481412292, -3.035799911858497}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.6617267263526463, -2.6873863526981943},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.020701971293001, -2.338972793537891}, {
          3.035197266227814, -1.3386305630682622`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {3.027949618760408, -1.8388016783030765},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{1.3034643270360025`, -3.02073774114619}, {
          0.6065899304743088, -2.3026523161531967`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {0.9550271287551556, -2.661695028649693},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{3.035197266227814, -1.3386305630682622`}, {
          2.3387335246814076`, -0.6216931826030319}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "2"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {2.686965395454611, -0.980161872835647},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.975208416958477, -3.0295465281677814`}, {
          5.976057134911876, -3.0192865097706}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {5.475632775935177, -3.0244165189691907},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.260106582073476, -2.3305914643152255`}, {
          4.975208416958477, -3.0295465281677814`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.6176574995159765, -2.6800689962415034},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.260106582073476, -2.3305914643152255`}, {
          4.248377127176432, -1.3317455654373362`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.254241854624954, -1.8311685148762809},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6.664386772713305, -1.3060057241952583`}, {
          6.675908310858605, -2.3048120736079096`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.670147541785955, -1.805408898901584},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{6.675908310858605, -2.3048120736079096`}, {
          5.976057134911876, -3.0192865097706}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.325982722885241, -2.6620492916892546},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5.94810700690881, -0.6065899304743092}, {
          6.664386772713305, -1.3060057241952583`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {6.3062468898110575, -0.9562978273347837},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{5.94810700690881, -0.6065899304743092}, {
          4.947762153907586, -0.6174213555404049}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {5.447934580408198, -0.612005643007357},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         ArrowBox[{{4.947762153907586, -0.6174213555404049}, {
          4.248377127176432, -1.3317455654373362`}}, 0.04883313316535691], 
         InsetBox[
          RowBox[{"(", "\[NoBreak]", GridBox[{
             {
              
              SubscriptBox["\[Iota]", 
               "1"], "\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], "\[NoBreak]", ")"}], {4.598069640542009, -0.9745834604888706},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{0.6205548483856551, -4.94688787786366}, 
          0.04883313316535691], 
         InsetBox["\<\"1:(dd)\"\>", 
          Offset[{0, 2}, {0.6205548483856551, -4.898054744698303}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3369389142278907, -4.2489797728071155}, 
          0.04883313316535691], 
         InsetBox["\<\"2:(db)\"\>", 
          Offset[{0, 2}, {1.3369389142278907, -4.200146639641758}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.0337620700554275, -4.977488968564357}, 
          0.04883313316535691], 
         InsetBox["\<\"3:(dd)\"\>", 
          Offset[{0, 2}, {3.0337620700554275, -4.928655835399}], ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.3357569009710364, -4.260978434547443}, 
          0.04883313316535691], 
         InsetBox["\<\"4:(da)\"\>", 
          Offset[{0, 2}, {2.3357569009710364, -4.212145301382086}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6065899304743088, -5.947333375260916}, 
          0.04883313316535691], 
         InsetBox["\<\"5:(dc)\"\>", 
          Offset[{0, 2}, {0.6065899304743088, -5.898500242095559}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3044483083967133, -6.663542165032968}, 
          0.04883313316535691], 
         InsetBox["\<\"6:(db)\"\>", 
          Offset[{0, 2}, {1.3044483083967133, -6.614709031867611}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.020544840894295, -5.977208676698924}, 
          0.04883313316535691], 
         InsetBox["\<\"7:(dc)\"\>", 
          Offset[{0, 2}, {3.020544840894295, -5.9283755435335665}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.3052357058888773, -6.675274770393223}, 
          0.04883313316535691], 
         InsetBox["\<\"8:(da)\"\>", 
          Offset[{0, 2}, {2.3052357058888773, -6.626441637227866}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.975094577223848, -4.247113170442071}, 
          0.04883313316535691], 
         InsetBox["\<\"9:(cd)\"\>", 
          Offset[{0, 2}, {4.975094577223848, -4.198280037276714}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.664509940312216, -5.971865690063544}, 
          0.04883313316535691], 
         InsetBox["\<\"10:(cd)\"\>", 
          Offset[{0, 2}, {6.664509940312216, -5.923032556898187}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.975072772548561, -4.2579372393598645}, 
          0.04883313316535691], 
         InsetBox["\<\"11:(ca)\"\>", 
          Offset[{0, 2}, {5.975072772548561, -4.209104106194507}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.674648079453441, -4.971405158713446}, 
          0.04883313316535691], 
         InsetBox["\<\"12:(cb)\"\>", 
          Offset[{0, 2}, {6.674648079453441, -4.922572025548089}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.259762699430529, -4.946402792772515}, 
          0.04883313316535691], 
         InsetBox["\<\"13:(cc)\"\>", 
          Offset[{0, 2}, {4.259762699430529, -4.897569659607158}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.950220638260275, -6.67088798906755}, 0.04883313316535691],
          InsetBox["\<\"14:(cc)\"\>", 
          Offset[{0, 2}, {5.950220638260275, -6.622054855902193}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.249637358581596, -5.946209095533234}, 
          0.04883313316535691], 
         InsetBox["\<\"15:(ca)\"\>", 
          Offset[{0, 2}, {4.249637358581596, -5.897375962367877}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.950565268111296, -6.660690238637237}, 
          0.04883313316535691], 
         InsetBox["\<\"16:(cb)\"\>", 
          Offset[{0, 2}, {4.950565268111296, -6.61185710547188}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6217912409070487, -1.3022384910916556}, 
          0.04883313316535691], 
         InsetBox["\<\"17:(bc)\"\>", 
          Offset[{0, 2}, {0.6217912409070487, -1.2534053579262987}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3392272833900003, -0.6065899304743088}, 
          0.04883313316535691], 
         InsetBox["\<\"18:(bd)\"\>", 
          Offset[{0, 2}, {1.3392272833900003, -0.5577567973089519}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6065899304743088, -2.3026523161531967}, 
          0.04883313316535691], 
         InsetBox["\<\"19:(ba)\"\>", 
          Offset[{0, 2}, {0.6065899304743088, -2.2538191829878396}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.3387335246814076, -0.6216931826030319}, 
          0.04883313316535691], 
         InsetBox["\<\"20:(ba)\"\>", 
          Offset[{0, 2}, {2.3387335246814076, -0.572860049437675}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.302751481412292, -3.035799911858497}, 
          0.04883313316535691], 
         InsetBox["\<\"21:(bc)\"\>", 
          Offset[{0, 2}, {2.302751481412292, -2.98696677869314}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.020701971293001, -2.338972793537891}, 
          0.04883313316535691], 
         InsetBox["\<\"22:(bd)\"\>", 
          Offset[{0, 2}, {3.020701971293001, -2.290139660372534}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3034643270360025, -3.02073774114619}, 
          0.04883313316535691], 
         InsetBox["\<\"23:(bb)\"\>", 
          Offset[{0, 2}, {1.3034643270360025, -2.971904607980833}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.035197266227814, -1.3386305630682622}, 
          0.04883313316535691], 
         InsetBox["\<\"24:(bb)\"\>", 
          Offset[{0, 2}, {3.035197266227814, -1.2897974299029054}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.975208416958477, -3.0295465281677814}, 
          0.04883313316535691], 
         InsetBox["\<\"25:(ad)\"\>", 
          Offset[{0, 2}, {4.975208416958477, -2.9807133950024243}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.976057134911876, -3.0192865097706}, 0.04883313316535691], 
         InsetBox["\<\"26:(ab)\"\>", 
          Offset[{0, 2}, {5.976057134911876, -2.970453376605243}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.260106582073476, -2.3305914643152255}, 
          0.04883313316535691], 
         InsetBox["\<\"27:(ac)\"\>", 
          Offset[{0, 2}, {4.260106582073476, -2.2817583311498684}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.248377127176432, -1.3317455654373362}, 
          0.04883313316535691], 
         InsetBox["\<\"28:(ab)\"\>", 
          Offset[{0, 2}, {4.248377127176432, -1.2829124322719794}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.664386772713305, -1.3060057241952583}, 
          0.04883313316535691], 
         InsetBox["\<\"29:(ad)\"\>", 
          Offset[{0, 2}, {6.664386772713305, -1.2571725910299014}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.675908310858605, -2.3048120736079096}, 
          0.04883313316535691], 
         InsetBox["\<\"30:(aa)\"\>", 
          Offset[{0, 2}, {6.675908310858605, -2.2559789404425525}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.94810700690881, -0.6065899304743092}, 
          0.04883313316535691], 
         InsetBox["\<\"31:(ac)\"\>", 
          Offset[{0, 2}, {5.94810700690881, -0.5577567973089523}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.947762153907586, -0.6174213555404049}, 
          0.04883313316535691], 
         InsetBox["\<\"32:(aa)\"\>", 
          Offset[{0, 2}, {4.947762153907586, -0.568588222375048}], 
          ImageScaled[{0.5, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",
 CellChangeTimes->{{3.776880065501062*^9, 
  3.7768800658350697`*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"8c4f4861-cfb3-4221-8ae8-4e2095fa564a"],

Cell["\<\
That looks much simpler. These four loops are the images of the four basic \
objects (a,b,c,d) under the action of the conjugation bimodule. Note that the \
images of a and d coincide, and so do those of b and c. \
Let\[CloseCurlyQuote]s reorder the indices of the generators:\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.71353505370055*^9, 
  3.713535072885838*^9}},ExpressionUUID->"d6bca8ff-2f47-40f4-a008-\
67cc0d4168e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reordering1", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", "GG2", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "s", "}"}], ",", 
         RowBox[{"SIdemNameForGenQ", "[", 
          RowBox[{"s", ",", 
           RowBox[{
           "GG2", "\[LeftDoubleBracket]", "#1", "\[RightDoubleBracket]"}]}], 
          "]"}]}], "]"}], "/@", 
       RowBox[{"Range", "[", "NS", "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG3", "=", 
   RowBox[{"GG2", "[", 
    RowBox[{"[", "Reordering1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MM3", "=", 
   RowBox[{"MM2", "[", 
    RowBox[{"[", 
     RowBox[{"Reordering1", ",", "Reordering1"}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.711468610912663*^9, 3.711468729203788*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"cbde0dd9-ff4e-4377-942f-f4de5ecc3912"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Transpose", "/@", 
  RowBox[{"GenTableWithIdems", "[", "GG3", "]"}]}]], "Input",
 CellChangeTimes->{{3.723743224254364*^9, 3.723743225489851*^9}, {
  3.723744285472742*^9, 3.7237442856163073`*^9}, {3.723757353431229*^9, 
  3.723757370962481*^9}, {3.7240211731851892`*^9, 3.711316907426812*^9}, {
  3.711468700312545*^9, 3.7114687005285397`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"f28252c6-228d-4c97-89a3-3926a0d0eec8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"a\"\>"},
          {"\<\"a\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"a\"\>"},
          {"\<\"b\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"a\"\>"},
          {"\<\"c\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"a\"\>"},
          {"\<\"d\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"b\"\>"},
          {"\<\"a\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"b\"\>"},
          {"\<\"b\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"b\"\>"},
          {"\<\"c\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"b\"\>"},
          {"\<\"d\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"c\"\>"},
          {"\<\"a\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"c\"\>"},
          {"\<\"b\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"c\"\>"},
          {"\<\"c\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"c\"\>"},
          {"\<\"d\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"d\"\>"},
          {"\<\"a\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"d\"\>"},
          {"\<\"b\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"d\"\>"},
          {"\<\"c\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"\<\"d\"\>"},
          {"\<\"d\"\>"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"2"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"3"},
          {"4"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"5"},
          {"6"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"7"},
          {"8"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"9"},
          {"10"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"11"},
          {"12"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"13"},
          {"14"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"15"},
          {"16"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"17"},
          {"18"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"19"},
          {"20"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"21"},
          {"22"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"23"},
          {"24"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"25"},
          {"26"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"27"},
          {"28"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"29"},
          {"30"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"31"},
          {"32"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7237432258358097`*^9, 3.72374412874689*^9, 3.723744286054932*^9, 
   3.723745295478396*^9, 3.7237454918047256`*^9, 3.723745662320737*^9, 
   3.7237458841274033`*^9, 3.723749571761038*^9, 3.7237498656718273`*^9, 
   3.7237570213353033`*^9, 3.723757267625193*^9, {3.723757354298295*^9, 
   3.7237573714690723`*^9}, {3.724021176140184*^9, 3.724021194024651*^9}, 
   3.724021368961513*^9, 3.7240215290610647`*^9, 3.724022658216652*^9, 
   3.724097493888945*^9, 3.72409780026085*^9, 3.727009678690268*^9, 
   3.72702116138731*^9, 3.7336086976228447`*^9, 3.7343816671669483`*^9, 
   3.734382253712145*^9, 3.7343847157654037`*^9, 3.7343853931056004`*^9, 
   3.734438182932323*^9, {3.734438867080628*^9, 3.711316495869122*^9}, {
   3.7113168921303167`*^9, 3.711316907745676*^9}, 3.711464338300539*^9, 
   3.711465808725046*^9, 3.7114658468662033`*^9, 3.711468701017035*^9, 
   3.711468731107259*^9, 3.713533973770823*^9, 3.713554373581943*^9, 
   3.776880088867568*^9, 3.77688038521737*^9},
 CellLabel->
  "Out[78]//MatrixForm=",ExpressionUUID->"0854bf5b-c793-4321-a330-\
71993f68cc78"]
}, Open  ]],

Cell["\<\
Next, let us find out all first components of the differentials:\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713535079806891*^9, 
  3.713535086260414*^9}},ExpressionUUID->"b96cf987-4fc2-4564-8058-\
668bf56ce155"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"AlgebraToLabels", "[", 
       RowBox[{"{", "#", "}"}], "]"}], "&"}], "/@", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"MM3", ",", "2"}], "]"}], "]"}]}], ")"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.713534633409837*^9, 3.713534635315084*^9}, {
  3.713534730445643*^9, 3.713534797772285*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"742ab8dd-cc65-4419-8d9e-448fd544c0b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    SubscriptBox["\[Iota]", "1"], "}"}], ",", 
   RowBox[{"{", 
    SubscriptBox["\[Iota]", "2"], "}"}], ",", 
   RowBox[{"{", 
    SubscriptBox["\[Iota]", "3"], "}"}], ",", 
   RowBox[{"{", 
    SubscriptBox["\[Iota]", "4"], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     SubscriptBox["\[Iota]", "1"], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     SubscriptBox["\[Iota]", "2"], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     SubscriptBox["\[Iota]", "3"], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     SubscriptBox["\[Iota]", "4"], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", 
      ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], "}"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.713534746227827*^9, 3.713534798281404*^9}, 
   3.713534846615569*^9, 3.713554375425026*^9, 3.77688039001086*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"3f83b6ec-7bff-4c8d-ab12-5df35397f5a6"]
}, Open  ]],

Cell["\<\
Note that the length of the first components of the differentials is at most \
2.\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713534872692927*^9, 
  3.7135348945011272`*^9}},ExpressionUUID->"fa3477d1-4ada-43b2-9123-\
08f81725a869"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Translating the bimodule into a functor of peculiar modules:", "Section",
 CellChangeTimes->{{3.683902406280332*^9, 3.683902411992662*^9}, {
   3.6839024516165123`*^9, 3.683902475521956*^9}, {3.683902509419033*^9, 
   3.6839025833159637`*^9}, {3.683902614317812*^9, 3.683902621444993*^9}, {
   3.6839026606787653`*^9, 3.683902706656199*^9}, {3.683902768385414*^9, 
   3.6839028035945807`*^9}, {3.683906361254035*^9, 3.683906397535213*^9}, {
   3.713533618632214*^9, 3.713533628935801*^9}, {3.713535171368638*^9, 
   3.713535210677717*^9}, {3.713535376823669*^9, 3.713535379635475*^9}, 
   3.713535412507371*^9},ExpressionUUID->"61ace10e-9dae-4ef9-a682-\
0854c55b616b"],

Cell["\<\
To do computations, let us translate the bimodule into the language of \
functors between categories of peculiar modules that is compatible with the \
Mathematica package PQM.m.
Here is a dictionary that lists all basic algebra elements with their \
respective indices that Mathematica uses internally:\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713534872692927*^9, 
  3.7135348945011272`*^9}, {3.71353529653091*^9, 3.7135353679943953`*^9}, {
  3.713535401442463*^9, 
  3.713535528516974*^9}},ExpressionUUID->"d8f24ca8-a4f6-49d1-9dd6-\
4713ad099b14"],

Cell[CellGroupData[{

Cell[BoxData["SSubalgebraExplained"], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"e2a2c6ee-2e30-4f8d-a25e-664c6e54e341"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {
             SubscriptBox["\[Iota]", "4"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"5"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"6"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"7"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"8"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"9"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"10"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"11"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"12"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"13"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"14"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"15"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"16"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S", 1, "Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
         Subscript[$CellContext`\[Iota], 4]}}], 
      MatrixForm[{{5}, {"\!\(\*SubscriptBox[\(q\), \(2\)]\)"}}], 
      MatrixForm[{{6}, {
        "\!\(\*SubscriptBox[\(q\), \(3\)]\)\!\(\*SubscriptBox[\(q\), \
\(2\)]\)"}}], 
      MatrixForm[{{7}, {
        "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \
\(1\)]\)"}}], 
      MatrixForm[{{8}, {
        "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \(3\)]\)\
\!\(\*SubscriptBox[\(q\), \(2\)]\)"}}], 
      MatrixForm[{{9}, {"\!\(\*SubscriptBox[\(p\), \(1\)]\)"}}], 
      MatrixForm[{{10}, {"\!\(\*SubscriptBox[\(p\), \(2\)]\)"}}]}, {
      MatrixForm[{{11}, {"\!\(\*SubscriptBox[\(q\), \(3\)]\)"}}], 
      MatrixForm[{{12}, {
        "\!\(\*SubscriptBox[\(p\), \(4\)]\)\!\(\*SubscriptBox[\(p\), \(1\)]\)\
\!\(\*SubscriptBox[\(p\), \(2\)]\)"}}], 
      MatrixForm[{{13}, {
        "\!\(\*SubscriptBox[\(q\), \(4\)]\)\!\(\*SubscriptBox[\(q\), \
\(3\)]\)"}}], 
      MatrixForm[{{14}, {
        "\!\(\*SubscriptBox[\(p\), \(1\)]\)\!\(\*SubscriptBox[\(p\), \
\(2\)]\)"}}], 
      MatrixForm[{{15}, {"\!\(\*SubscriptBox[\(q\), \(4\)]\)"}}], 
      MatrixForm[{{16}, {"\!\(\*SubscriptBox[\(p\), \(4\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.711497543600616*^9, 3.7135354466707907`*^9, 
  3.7135543777664537`*^9, 3.7768804118105097`*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"aee07b99-4636-48e0-b28a-27a73a32ad93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"Subalgebra=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1"},
            {
             SubscriptBox["\[Iota]", "1"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"2"},
            {
             SubscriptBox["\[Iota]", "2"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"3"},
            {
             SubscriptBox["\[Iota]", "3"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"4"},
            {
             SubscriptBox["\[Iota]", "4"]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"5"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"6"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"7"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"8"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"9"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(1\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"10"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       {
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"11"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"12"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"13"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(Q\\), \\(3\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"14"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(P\\), \\(2\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"15"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"16"},
            {"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(4\\)]\\)\"\>"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox["\<\"\"\>",
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["S", 2, "Subalgebra=", 
   MatrixForm[{{
      MatrixForm[{{1}, {
         Subscript[$CellContext`\[Iota], 1]}}], 
      MatrixForm[{{2}, {
         Subscript[$CellContext`\[Iota], 2]}}], 
      MatrixForm[{{3}, {
         Subscript[$CellContext`\[Iota], 3]}}], 
      MatrixForm[{{4}, {
         Subscript[$CellContext`\[Iota], 4]}}], 
      MatrixForm[{{5}, {"\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}], 
      MatrixForm[{{6}, {
        "\!\(\*SubscriptBox[\(Q\), \(3\)]\)\!\(\*SubscriptBox[\(Q\), \
\(2\)]\)"}}], 
      MatrixForm[{{7}, {
        "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \
\(1\)]\)"}}], 
      MatrixForm[{{8}, {
        "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \(3\)]\)\
\!\(\*SubscriptBox[\(Q\), \(2\)]\)"}}], 
      MatrixForm[{{9}, {"\!\(\*SubscriptBox[\(P\), \(1\)]\)"}}], 
      MatrixForm[{{10}, {"\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}]}, {
      MatrixForm[{{11}, {"\!\(\*SubscriptBox[\(Q\), \(3\)]\)"}}], 
      MatrixForm[{{12}, {
        "\!\(\*SubscriptBox[\(P\), \(4\)]\)\!\(\*SubscriptBox[\(P\), \(1\)]\)\
\!\(\*SubscriptBox[\(P\), \(2\)]\)"}}], 
      MatrixForm[{{13}, {
        "\!\(\*SubscriptBox[\(Q\), \(4\)]\)\!\(\*SubscriptBox[\(Q\), \
\(3\)]\)"}}], 
      MatrixForm[{{14}, {
        "\!\(\*SubscriptBox[\(P\), \(1\)]\)\!\(\*SubscriptBox[\(P\), \
\(2\)]\)"}}], 
      MatrixForm[{{15}, {"\!\(\*SubscriptBox[\(Q\), \(4\)]\)"}}], 
      MatrixForm[{{16}, {"\!\(\*SubscriptBox[\(P\), \(4\)]\)"}}], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""], 
      MatrixForm[""]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.711497543600616*^9, 3.7135354466707907`*^9, 
  3.7135543777664537`*^9, 3.7768804118519278`*^9},
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"6bec8200-9e81-400f-95c4-0be39c38e57b"]
}, Open  ]]
}, Open  ]],

Cell["\<\
We now split up the matrix for the differential into smaller segments. First \
we find block matrices between generators of particular idempotents, then we \
translate this block matrix into the language of peculiar modules.\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713534872692927*^9, 
  3.7135348945011272`*^9}, {3.71353529653091*^9, 3.7135353679943953`*^9}, {
  3.713535401442463*^9, 3.713535528516974*^9}, {3.713536962994585*^9, 
  3.713537037001246*^9}},ExpressionUUID->"14629e65-8294-4f83-96e5-\
230d8b5399df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "block", " ", "matrix", " ", "of", " ", "mat", 
    " ", "from", " ", "generators", " ", "of", " ", "idempotent", " ", "x", 
    " ", "to", " ", "generators", " ", "of", " ", "idempotent", " ", "y"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"XYMatrixBlock", "[", 
     RowBox[{"mat_", ",", "x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"mat", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"y", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", "8"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", 
           RowBox[{"Range", "[", 
            RowBox[{"9", ",", "16"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", 
           RowBox[{"Range", "[", 
            RowBox[{"17", ",", "24"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"Range", "[", 
            RowBox[{"25", ",", "32"}], "]"}]}]}], "}"}]}], ",", 
       RowBox[{"x", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "\[Rule]", 
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", "8"}], "]"}]}], ",", 
          RowBox[{"b", "\[Rule]", 
           RowBox[{"Range", "[", 
            RowBox[{"9", ",", "16"}], "]"}]}], ",", 
          RowBox[{"c", "\[Rule]", 
           RowBox[{"Range", "[", 
            RowBox[{"17", ",", "24"}], "]"}]}], ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"Range", "[", 
            RowBox[{"25", ",", "32"}], "]"}]}]}], "}"}]}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Find", " ", "the", " ", "block", " ", "matrix", " ", "of", " ", "mat", 
      " ", "from", " ", "generators", " ", "of", " ", "idempotent", " ", "x", 
      " ", "to", " ", "generators", " ", "of", " ", "idempotent", " ", "y"}], 
     ",", " ", 
     RowBox[{
     "but", " ", "keep", " ", "only", " ", "those", " ", "entries", " ", 
      "whose", " ", "first", " ", "component", " ", "are", " ", "equal", " ", 
      "to", " ", "\"\<arrow\>\""}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"XYMatrixBlock", "[", 
      RowBox[{"mat_", ",", "x_", ",", "y_", ",", "arrow_"}], "]"}], ":=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"XYMatrixBlock", "[", 
        RowBox[{"mat", ",", "x", ",", "y"}], "]"}], ",", 
       RowBox[{"v_", "/;", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "=!=", "arrow"}]}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Replace", " ", "each", " ", "label", " ", "by", " ", "the", " ", 
      "second", " ", "component"}], ",", " ", 
     RowBox[{"but", " ", "drop", " ", "indices", " ", 
      RowBox[{"(", 
       RowBox[{"we", " ", "no", " ", "longer", " ", "need", " ", "them"}], 
       ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AlgToPQPowersLabel", "[", "label_", "]"}], ":=", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"label", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", "4"}], ",", 
        RowBox[{
         RowBox[{"label", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", "\[VeryThinSpace]", 
         RowBox[{"SRepRuleLabels", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", "1"}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["P", "1"], "\[Rule]", "p"}], ",", 
       RowBox[{
        SubscriptBox["P", "2"], "\[Rule]", "p"}], ",", 
       RowBox[{
        SubscriptBox["P", "3"], "\[Rule]", "p"}], ",", 
       RowBox[{
        SubscriptBox["P", "4"], "\[Rule]", "p"}], ",", 
       RowBox[{
        SubscriptBox["Q", "1"], "\[Rule]", "q"}], ",", 
       RowBox[{
        SubscriptBox["Q", "2"], "\[Rule]", "q"}], ",", 
       RowBox[{
        SubscriptBox["Q", "3"], "\[Rule]", "q"}], ",", 
       RowBox[{
        SubscriptBox["Q", "4"], "\[Rule]", "q"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Replace", " ", "all", " ", "labels", " ", "on", " ", "an", " ", "arrow", 
     " ", "by", " ", "their", " ", "sums", " ", "of", " ", "the", " ", 
     "outputs", " ", "of", " ", "AlgToPQPowersLabel"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AlgToPQPowers", "[", "alg_", "]"}], ":=", 
     RowBox[{"Total", "[", 
      RowBox[{"AlgToPQPowersLabel", "/@", "alg"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "translate", " ", "XYMatrixBlock", " ", "into", " ", "peculiar", " ", 
     "modules"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PQMatrixBlock", "[", 
      RowBox[{"mat_", ",", "x_", ",", "y_", ",", "arrow_"}], "]"}], ":=", 
     RowBox[{"Map", "[", 
      RowBox[{"AlgToPQPowers", ",", 
       RowBox[{"XYMatrixBlock", "[", 
        RowBox[{"mat", ",", "x", ",", "y", ",", "arrow"}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.711565100167552*^9, 3.711565267385283*^9}, {
   3.711565490326952*^9, 3.7115655753037243`*^9}, {3.711565632692178*^9, 
   3.71156567063803*^9}, {3.711565701003175*^9, 3.711565782986723*^9}, {
   3.7115658251448402`*^9, 3.711565839856881*^9}, {3.711565931141638*^9, 
   3.711565943138351*^9}, {3.7115659755887833`*^9, 3.711565979766007*^9}, {
   3.71156602974859*^9, 3.711566143851177*^9}, {3.7115662196434813`*^9, 
   3.711566223501176*^9}, {3.711566621749764*^9, 3.711566622345313*^9}, {
   3.711566931259811*^9, 3.7115669498124104`*^9}, {3.711568576691627*^9, 
   3.711568578366674*^9}, {3.7115717867873907`*^9, 3.7115717871910353`*^9}, 
   3.71353556968526*^9, {3.713535712532124*^9, 3.713535715177895*^9}, {
   3.713535782695517*^9, 3.713535862725678*^9}, {3.713536807087035*^9, 
   3.713536821775535*^9}, {3.713536855529663*^9, 3.7135369095971327`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"c2133645-6592-471d-ac8a-58854f4eb3ee"],

Cell[TextData[{
 "For example, the following line computes the action of the conjugation \
bimodule on morphisms ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"a", "--"}], " ", 
     RowBox[{
      RowBox[{"(", 
       SubscriptBox["q", "2"], ")"}], "--"}]}], ">"}], TraditionalForm]],
  ExpressionUUID->"b73dd100-acdb-4018-8f18-f251b1afae22"],
 "b. (note: according to the dictionary above, the index 5 in the first \
algebra corresponds to the algebra element ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", "2"], TraditionalForm]],ExpressionUUID->
  "18de96f2-f651-4af0-bc1f-a16de3782e10"],
 ".):"
}], "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713534872692927*^9, 
  3.7135348945011272`*^9}, {3.71353529653091*^9, 3.7135353679943953`*^9}, {
  3.713535401442463*^9, 3.713535528516974*^9}, {3.713537044225713*^9, 
  3.713537188392707*^9}},ExpressionUUID->"92b6656f-2815-4b29-97b9-\
d2d146ca9f75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PQMatrixBlock", "[", 
   RowBox[{"MM3", ",", "b", ",", "a", ",", 
    RowBox[{"{", "5", "}"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.713536917517787*^9, 3.713536948085609*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"6182cd97-f007-41ad-b6ad-0f871cd474f9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", 
      SuperscriptBox["p", "2"], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "p"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.713536938138331*^9, 3.7135369484051313`*^9}, {
   3.713554381753502*^9, 3.7135544026696377`*^9}, 3.776880432035205*^9},
 CellLabel->
  "Out[86]//MatrixForm=",ExpressionUUID->"94039171-18fa-4d68-ba21-\
d7d15bcd466d"]
}, Open  ]],

Cell["\<\
Finally, we make a list of all first components that show up in the \
differential of the bimodule and assign variables to those. We drop the \
identity action, since we will always assume that peculiar modules are fully \
reduced.\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713534872692927*^9, 
  3.7135348945011272`*^9}, {3.71353529653091*^9, 3.7135353679943953`*^9}, {
  3.713535401442463*^9, 3.713535528516974*^9}, {3.713537044225713*^9, 
  3.713537188392707*^9}, {3.713537452814747*^9, 
  3.713537580143306*^9}},ExpressionUUID->"aa5f86c0-76b6-45b1-a221-\
0d21af043a40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "list", " ", "of", " ", "all", " ", "first", " ", "components", " ", 
    "that", " ", "show", " ", "up", " ", "in", " ", "the", " ", 
    "differential", " ", "of", " ", "the", " ", "bimodule", " ", 
    RowBox[{"(", 
     RowBox[{"except", " ", "the", " ", "identity", " ", "action"}], ")"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ListOfAllRelFirstComponents", "[", "mat_", "]"}], ":=", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DeleteDuplicatesBy", "[", 
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"mat", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "&"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "find", " ", "out", " ", "the", " ", "starting", " ", "and", " ", 
     "ending", " ", "idempotent", " ", "of", " ", "each", " ", "algebra", " ",
      "sequence"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"XfromAlg", "[", "seq_", "]"}], ":=", 
     RowBox[{
      RowBox[{"SIdemNames", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"SIdemForAlgIndStart", "[", 
        RowBox[{"1", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "seq", "]"}], "\[Equal]", "0"}], ",", 
           "seq", ",", 
           RowBox[{"seq", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"YfromAlg", "[", "seq_", "]"}], ":=", 
     RowBox[{
      RowBox[{"SIdemNames", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"SIdemForAlgIndEnd", "[", 
        RowBox[{"1", ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "seq", "]"}], "\[Equal]", "0"}], ",", 
           "seq", ",", 
           RowBox[{"seq", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "definition", " ", "of", " ", "variables", " ", "for", " ", "each", " ", 
     "sequence"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S1RepPorQ", "[", "algindex_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\"\<p\>\"", "#"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"p", "\[Rule]", "1"}], ",", 
             RowBox[{"q", "\[Rule]", "0"}]}], "}"}]}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\"\<q\>\"", "#"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"p", "\[Rule]", "0"}], ",", 
             RowBox[{"q", "\[Rule]", "1"}]}], "}"}]}], ")"}]}], ")"}], "&"}], 
      "@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"algindex", "/.", 
           RowBox[{"SRepRuleLabels", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["p", "1"], "\[Rule]", "p"}], ",", 
          RowBox[{
           SubscriptBox["p", "2"], "\[Rule]", "p"}], ",", 
          RowBox[{
           SubscriptBox["p", "3"], "\[Rule]", "p"}], ",", 
          RowBox[{
           SubscriptBox["p", "4"], "\[Rule]", "p"}], ",", 
          RowBox[{
           SubscriptBox["q", "1"], "\[Rule]", "q"}], ",", 
          RowBox[{
           SubscriptBox["q", "2"], "\[Rule]", "q"}], ",", 
          RowBox[{
           SubscriptBox["q", "3"], "\[Rule]", "q"}], ",", 
          RowBox[{
           SubscriptBox["q", "4"], "\[Rule]", "q"}]}], "}"}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S1StartEndIdemsPorQ", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{"SIdemNames", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"SIdemForAlgIndEnd", "[", 
               RowBox[{"1", ",", "#"}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{"SIdemNames", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"SIdemForAlgIndStart", "[", 
               RowBox[{"1", ",", "#"}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"S1RepPorQ", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"SSubalgebraBasis", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", 
           RowBox[{"5", ";;"}]}], "]"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"VariablesList", "[", "mat_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"\"\<X\>\"", "<>", 
          RowBox[{"ToString", "[", "#", "]"}]}], ",", 
         RowBox[{"StringJoin", "@", 
          RowBox[{"S1StartEndIdemsPorQ", "[", 
           RowBox[{"[", "#", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
      RowBox[{"ListOfAllRelFirstComponents", "[", "mat", "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.711565100167552*^9, 3.711565267385283*^9}, {
   3.711565490326952*^9, 3.7115655753037243`*^9}, {3.711565632692178*^9, 
   3.71156567063803*^9}, {3.711565701003175*^9, 3.711565782986723*^9}, {
   3.7115658251448402`*^9, 3.711565839856881*^9}, {3.711565931141638*^9, 
   3.711565943138351*^9}, {3.7115659755887833`*^9, 3.711565979766007*^9}, {
   3.71156602974859*^9, 3.711566143851177*^9}, {3.7115662196434813`*^9, 
   3.711566223501176*^9}, {3.711566621749764*^9, 3.711566622345313*^9}, {
   3.711566931259811*^9, 3.7115669498124104`*^9}, {3.711568576691627*^9, 
   3.711568578366674*^9}, {3.7115717867873907`*^9, 3.7115717871910353`*^9}, 
   3.71353556968526*^9, {3.713535712532124*^9, 3.713535715177895*^9}, {
   3.713535877852872*^9, 3.71353593360703*^9}, {3.7135359949555397`*^9, 
   3.7135360210395613`*^9}, {3.7135373708185368`*^9, 3.713537382885532*^9}, {
   3.713537439635355*^9, 3.713537442305841*^9}, {3.7135375925553513`*^9, 
   3.713537606752988*^9}, {3.7135377849449778`*^9, 3.7135378124368963`*^9}, {
   3.7135378671380367`*^9, 3.7135378895941133`*^9}, {3.7135556927997*^9, 
   3.713555708397337*^9}, 3.713555743344367*^9, {3.7135557803281527`*^9, 
   3.7135557887966003`*^9}, 3.7135559408194838`*^9, {3.713556009175983*^9, 
   3.713556016662386*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"b3b10fad-fbb3-4ecc-befb-44504ee72574"],

Cell["\<\
Here is a dictionary for the sequences that show up as the first components \
in the differential; the first entry is the variable associated with the \
sequence; the second entry is the list of  indices that Mathematica uses \
internally; the third entry is the list in terms of the old variables:\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713534872692927*^9, 
  3.7135348945011272`*^9}, {3.71353529653091*^9, 3.7135353679943953`*^9}, {
  3.713535401442463*^9, 3.713535528516974*^9}, {3.713537044225713*^9, 
  3.713537188392707*^9}, {3.713537452814747*^9, 3.713537580143306*^9}, {
  3.7135378960642853`*^9, 3.7135380219877377`*^9}, {3.713548596193428*^9, 
  3.7135485965416527`*^9}},ExpressionUUID->"50d9fff9-9b8c-437c-abca-\
fc8e6fd2926e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sort", "[", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"VariablesList", "[", "MM3", "]"}], ",", 
      RowBox[{"ListOfAllRelFirstComponents", "[", "MM3", "]"}], ",", 
      RowBox[{
       RowBox[{"ListOfAllRelFirstComponents", "[", "MM3", "]"}], "/.", 
       "\[VeryThinSpace]", 
       RowBox[{"SRepRuleLabels", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], "]"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.713538028916461*^9, 3.713538039937108*^9}, {
  3.713538125320611*^9, 3.713538183206147*^9}, {3.7450865916687107`*^9, 
  3.74508659581395*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"b8568a4f-f09e-4051-819e-bc6e5eef2326"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"abq\"\>", 
      RowBox[{"{", "5", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", "}"}]},
     {"\<\"abqbap\"\>", 
      RowBox[{"{", 
       RowBox[{"5", ",", "10"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}]},
     {"\<\"abqbcp\"\>", 
      RowBox[{"{", 
       RowBox[{"5", ",", "12"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}]},
     {"\<\"abqbdp\"\>", 
      RowBox[{"{", 
       RowBox[{"5", ",", "14"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>"}], "}"}]},
     {"\<\"acp\"\>", 
      RowBox[{"{", "7", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", "}"}]},
     {"\<\"acpcdq\"\>", 
      RowBox[{"{", 
       RowBox[{"7", ",", "15"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], "}"}]},
     {"\<\"acq\"\>", 
      RowBox[{"{", "6", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", "}"}]},
     {"\<\"adp\"\>", 
      RowBox[{"{", "9", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"\>", "}"}]},
     {"\<\"adq\"\>", 
      RowBox[{"{", "8", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", "}"}]},
     {"\<\"adqdcp\"\>", 
      RowBox[{"{", 
       RowBox[{"8", ",", "16"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], "}"}]},
     {"\<\"bap\"\>", 
      RowBox[{"{", "10", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", "}"}]},
     {"\<\"bapabq\"\>", 
      RowBox[{"{", 
       RowBox[{"10", ",", "5"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}]},
     {"\<\"bapacq\"\>", 
      RowBox[{"{", 
       RowBox[{"10", ",", "6"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}]},
     {"\<\"bapadq\"\>", 
      RowBox[{"{", 
       RowBox[{"10", ",", "8"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \
\\(3\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(2\\)]\\)\"\>"}], "}"}]},
     {"\<\"bcp\"\>", 
      RowBox[{"{", "12", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", "}"}]},
     {"\<\"bcpcdq\"\>", 
      RowBox[{"{", 
       RowBox[{"12", ",", "15"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], "}"}]},
     {"\<\"bcq\"\>", 
      RowBox[{"{", "11", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", "}"}]},
     {"\<\"bdp\"\>", 
      RowBox[{"{", "14", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"\>", "}"}]},
     {"\<\"bdq\"\>", 
      RowBox[{"{", "13", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", "}"}]},
     {"\<\"bdqdcp\"\>", 
      RowBox[{"{", 
       RowBox[{"13", ",", "16"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \
\\(4\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(3\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], "}"}]},
     {"\<\"cdq\"\>", 
      RowBox[{"{", "15", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", "}"}]},
     {"\<\"cdqdcp\"\>", 
      RowBox[{"{", 
       RowBox[{"15", ",", "16"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>"}], "}"}]},
     {"\<\"dcp\"\>", 
      RowBox[{"{", "16", "}"}], 
      RowBox[{
      "{", "\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", "}"}]},
     {"\<\"dcpcdq\"\>", 
      RowBox[{"{", 
       RowBox[{"16", ",", "15"}], "}"}], 
      RowBox[{"{", 
       RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"\>", 
        ",", "\<\"\\!\\(\\*SubscriptBox[\\(q\\), \\(4\\)]\\)\"\>"}], "}"}]},
     {"\<\"X1\"\>", "1", 
      SubscriptBox["\[Iota]", "1"]},
     {"\<\"X2\"\>", "2", 
      SubscriptBox["\[Iota]", "2"]},
     {"\<\"X3\"\>", "3", 
      SubscriptBox["\[Iota]", "3"]},
     {"\<\"X4\"\>", "4", 
      SubscriptBox["\[Iota]", "4"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.71353813062598*^9, 3.713538183678691*^9}, {
   3.7450865961817636`*^9, 3.713554392730064*^9}, 3.713555966326001*^9, {
   3.713556019040586*^9, 3.71355602550121*^9}, 3.776880457408948*^9},
 CellLabel->
  "Out[93]//MatrixForm=",ExpressionUUID->"28d22457-188a-4872-bbaa-\
abd474d67649"]
}, Open  ]],

Cell["\<\
Finally, let us put things together and export the data for use in other \
Mathematica notebooks\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713534872692927*^9, 
  3.7135348945011272`*^9}, {3.71353529653091*^9, 3.7135353679943953`*^9}, {
  3.713535401442463*^9, 3.713535528516974*^9}, {3.713537044225713*^9, 
  3.713537188392707*^9}, {3.713537452814747*^9, 3.713537580143306*^9}, {
  3.7135378960642853`*^9, 3.7135380219877377`*^9}, {3.7135486180463953`*^9, 
  3.71354865612265*^9}, {3.74508494291008*^9, 3.745084946479719*^9}, {
  3.7450865525193777`*^9, 
  3.745086561421899*^9}},ExpressionUUID->"2a214634-26d6-4956-b5d0-\
fa9752c166bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "list", " ", "of", " ", "Matrices", " ", "associated", " ",
     "with", " ", "the", " ", "variables"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MatrixList", "[", "mat_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"ToString", "[", 
        RowBox[{"#", ",", "InputForm"}], "]"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"Transpose", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"PQMatrixBlock", "[", 
            RowBox[{"mat", ",", 
             RowBox[{"XfromAlg", "[", "#", "]"}], ",", 
             RowBox[{"YfromAlg", "[", "#", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
          RowBox[{"ListOfAllRelFirstComponents", "[", "mat", "]"}]}], ")"}]}],
        ")"}]}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"export", " ", "the", " ", "bimodule", " ", "data"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MyExport", "[", "mat_", "]"}], ":=", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"BackupFilePath", "<>", "\"\<_functor.dat\>\""}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"StringJoin", "@@", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<DefinedVariables=\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\"\<\\\"\>\"", "<>", 
                RowBox[{"ToString", "[", "#", "]"}], "<>", "\"\<\\\"\>\""}], 
               "&"}], "/@", 
              RowBox[{"VariablesList", "[", "MM3", "]"}]}], "]"}], ",", 
            "\"\<;\>\""}], "}"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"VariablesList", "[", "mat", "]"}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"\"\<=\>\"", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"VariablesList", "[", "mat", "]"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"MatrixList", "[", "mat", "]"}], ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"\"\<;\>\"", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"VariablesList", "[", "mat", "]"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"\"\<\\n\>\"", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"VariablesList", "[", "mat", "]"}], "]"}]}], "]"}]}], 
            "}"}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"MyExport", "[", "MM3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.711565100167552*^9, 3.711565267385283*^9}, {
   3.711565490326952*^9, 3.7115655753037243`*^9}, {3.711565632692178*^9, 
   3.71156567063803*^9}, {3.711565701003175*^9, 3.711565782986723*^9}, {
   3.7115658251448402`*^9, 3.711565839856881*^9}, {3.711565931141638*^9, 
   3.711565943138351*^9}, {3.7115659755887833`*^9, 3.711565979766007*^9}, {
   3.71156602974859*^9, 3.711566143851177*^9}, {3.7115662196434813`*^9, 
   3.711566223501176*^9}, {3.711566621749764*^9, 3.711566622345313*^9}, {
   3.711566931259811*^9, 3.7115669498124104`*^9}, {3.711568576691627*^9, 
   3.711568578366674*^9}, {3.7115717867873907`*^9, 3.7115717871910353`*^9}, 
   3.71353556968526*^9, {3.713535712532124*^9, 3.713535715177895*^9}, {
   3.713535877852872*^9, 3.71353593360703*^9}, {3.7135359949555397`*^9, 
   3.7135360210395613`*^9}, {3.7135373708185368`*^9, 3.713537382885532*^9}, {
   3.713537439635355*^9, 3.713537442305841*^9}, {3.7135375925553513`*^9, 
   3.713537606752988*^9}, {3.7135377849449778`*^9, 3.7135378124368963`*^9}, {
   3.7135378671380367`*^9, 3.713537881683701*^9}, 3.713538279791071*^9, {
   3.745084903153946*^9, 3.74508493431391*^9}, {3.745085975489736*^9, 
   3.745085988424057*^9}, {3.745086060152857*^9, 3.7450860659767942`*^9}, {
   3.745086396337894*^9, 3.745086440047934*^9}, {3.7450865645227957`*^9, 
   3.713557208295117*^9}, {3.713557275125848*^9, 3.713557302667976*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"12815fd0-fd2b-4eee-88ce-01c7b5e04d2d"],

Cell[BoxData["\<\"/home/knotkobold/anc/ConjugationBimodule_functor.dat\"\>"], \
"Output",
 CellChangeTimes->{
  3.745086440399592*^9, {3.745086627791642*^9, 3.713554398173992*^9}, 
   3.713556082988649*^9, 3.713557178570129*^9, {3.713557276524194*^9, 
   3.7135573040280313`*^9}, 3.713560747375223*^9, 3.7768804733298187`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"70225bd5-9165-4342-bdc4-cab3ab21a7e2"]
}, Open  ]],

Cell["\<\
We can now reload this data into a different Mathematica notebook for \
computations with the package PQM.m like so:\
\>", "Text",
 CellChangeTimes->{{3.713533525176106*^9, 3.713533554330241*^9}, {
  3.7135337029633017`*^9, 3.713533748700226*^9}, {3.713533779036799*^9, 
  3.713533884188551*^9}, {3.713533945985218*^9, 3.7135339650024357`*^9}, {
  3.713534563780959*^9, 3.713534604589477*^9}, {3.713534872692927*^9, 
  3.7135348945011272`*^9}, {3.71353529653091*^9, 3.7135353679943953`*^9}, {
  3.713535401442463*^9, 3.713535528516974*^9}, {3.713537044225713*^9, 
  3.713537188392707*^9}, {3.713537452814747*^9, 3.713537580143306*^9}, {
  3.7135378960642853`*^9, 3.7135380219877377`*^9}, {3.7135486180463953`*^9, 
  3.71354865612265*^9}, {3.74508494291008*^9, 3.745084946479719*^9}, {
  3.745086474637122*^9, 
  3.74508652577841*^9}},ExpressionUUID->"3224439f-84ad-4e8b-8df4-\
079c0d5f5b2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", 
   RowBox[{"(", 
    RowBox[{"BackupFilePath", "<>", "\"\<_functor.dat\>\""}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.745085477662599*^9, 3.745085477957049*^9}, 
   3.745085717686204*^9, 
   3.745086634375736*^9},ExpressionUUID->"b2d8935f-06af-41c8-95c2-\
9cd99ee08f71"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1319, 716},
WindowMargins->{{0, Automatic}, {-227, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{420., 594.75},
"PostScriptOutputFile"->"/home/claudius/print.pdf"},
FrontEndVersion->"12.0 for Linux ARM (32-bit) (June 23, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 684, 10, 98, "Title",ExpressionUUID->"adc63739-3bcb-4413-9ec3-e81b3dafed73"],
Cell[1109, 27, 1513, 28, 81, "Text",ExpressionUUID->"9a96924f-65d9-4539-b82f-a3e4aeed1bc2"],
Cell[CellGroupData[{
Cell[2647, 59, 406, 6, 68, "Section",ExpressionUUID->"d00ee4fb-80ee-4c68-8a7c-b316b37b4123"],
Cell[CellGroupData[{
Cell[3078, 69, 687, 10, 31, "Input",ExpressionUUID->"4978bcb2-851d-4012-8782-ebed51398ec0"],
Cell[3768, 81, 3443, 56, 620, "Print",ExpressionUUID->"74080213-246a-4096-b1af-8448a6eb8e15"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7260, 143, 279, 4, 68, "Section",ExpressionUUID->"b10d1a30-05f3-47dc-8be0-035f82c57173"],
Cell[CellGroupData[{
Cell[7564, 151, 25954, 504, 1433, "Input",ExpressionUUID->"203e99ed-2990-469e-973e-42760e06519d"],
Cell[CellGroupData[{
Cell[33543, 659, 1133, 17, 25, "Print",ExpressionUUID->"a504d94a-9f88-4cd3-af12-b0cfd0966c25"],
Cell[34679, 678, 1289, 22, 25, "Print",ExpressionUUID->"2b640ed2-a5a1-4a0d-a4e3-1494b1f102c6"],
Cell[35971, 702, 1289, 22, 25, "Print",ExpressionUUID->"7ff098a5-904d-4022-9bf7-3c8e635e54e1"],
Cell[37263, 726, 1219, 21, 25, "Print",ExpressionUUID->"7e3735bc-eac3-4b7b-b7be-6c8131578cbc"],
Cell[38485, 749, 1242, 21, 25, "Print",ExpressionUUID->"55c3eeaa-a6bf-48c6-9d75-c7ebbc155a39"],
Cell[39730, 772, 1378, 25, 25, "Print",ExpressionUUID->"278f3534-f7c9-45b3-bd02-c58881f6645b"],
Cell[41111, 799, 1406, 25, 25, "Print",ExpressionUUID->"97e3a73d-cd91-47f3-9027-8b76e4d15d37"],
Cell[42520, 826, 1410, 25, 25, "Print",ExpressionUUID->"74670bd0-afdd-40de-acb6-3f1c235d40ea"],
Cell[43933, 853, 1283, 23, 25, "Print",ExpressionUUID->"2b8fac94-d8f4-427c-8583-f07b3d359e16"],
Cell[45219, 878, 1277, 23, 25, "Print",ExpressionUUID->"46ee7309-76b4-4540-9015-8052a40fcf58"],
Cell[46499, 903, 1478, 27, 25, "Print",ExpressionUUID->"0bf12f1f-c376-4dda-bca5-02afa78e34e2"],
Cell[47980, 932, 1125, 17, 25, "Print",ExpressionUUID->"91d456d8-ca1d-459d-bde4-9a8aace38c5f"],
Cell[49108, 951, 1607, 29, 25, "Print",ExpressionUUID->"b4b6e995-6d54-4556-b419-4e3e32e03ece"],
Cell[50718, 982, 1145, 18, 25, "Print",ExpressionUUID->"27d8e05d-67f1-4fca-a6fd-14b54da55aca"],
Cell[51866, 1002, 1142, 18, 25, "Print",ExpressionUUID->"c387910d-2774-420e-bc9c-cc8c7c5f4f2d"],
Cell[53011, 1022, 1159, 18, 25, "Print",ExpressionUUID->"a75db318-8610-497e-b062-93d82b2dca88"],
Cell[54173, 1042, 1158, 18, 25, "Print",ExpressionUUID->"2f882f35-7eb9-469a-88b8-7e1b694af86f"],
Cell[55334, 1062, 1243, 21, 25, "Print",ExpressionUUID->"1f9ff541-4d6c-4c95-9cee-844b2e1a8af5"],
Cell[56580, 1085, 1237, 21, 25, "Print",ExpressionUUID->"9509a0e5-6546-47d1-9c96-004671adb1a5"],
Cell[57820, 1108, 1241, 21, 25, "Print",ExpressionUUID->"35f033b0-214f-41a2-8d3e-dd1f2f6c1c84"],
Cell[59064, 1131, 1243, 21, 25, "Print",ExpressionUUID->"53a97669-8971-4f2a-981a-c94b2844cb0f"],
Cell[60310, 1154, 1235, 21, 25, "Print",ExpressionUUID->"42be40a4-877b-4923-aa2d-9f1c806b1b66"],
Cell[61548, 1177, 1239, 21, 25, "Print",ExpressionUUID->"670f04e7-cba9-444b-846f-3761e9ec0e7e"],
Cell[62790, 1200, 1265, 22, 25, "Print",ExpressionUUID->"7f91d873-afb6-436d-b5cd-bce04574f36e"],
Cell[64058, 1224, 1637, 29, 25, "Print",ExpressionUUID->"ebbaa519-5248-41e6-b4b8-0a637a258901"],
Cell[65698, 1255, 1639, 29, 25, "Print",ExpressionUUID->"7872ed78-ef28-44f2-9001-306e3fa1ead0"],
Cell[67340, 1286, 1292, 22, 25, "Print",ExpressionUUID->"23adb7ab-790c-4af7-adfe-269393f88b85"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68693, 1315, 530, 8, 68, "Section",ExpressionUUID->"9fae5ac1-6c80-49b6-a252-cbb2e20c1046"],
Cell[CellGroupData[{
Cell[69248, 1327, 1718, 40, 124, "Input",ExpressionUUID->"9b2940aa-dd04-4cca-aabc-6c7a25a0a08f"],
Cell[70969, 1369, 2104, 29, 35, "Output",ExpressionUUID->"14927bd2-475a-4368-974f-9bc489a082a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73122, 1404, 409, 6, 68, "Section",ExpressionUUID->"01213478-6a7c-43c5-be50-e5206cec987d"],
Cell[CellGroupData[{
Cell[73556, 1414, 329, 5, 31, "Input",ExpressionUUID->"e0c0174a-894b-44b7-a57f-10c27dae9673"],
Cell[CellGroupData[{
Cell[73910, 1423, 4732, 83, 62, "Print",ExpressionUUID->"f6f5043e-01f5-4fd7-b20a-9928dc1fe28b"],
Cell[78645, 1508, 4734, 83, 62, "Print",ExpressionUUID->"20ce1810-82ec-4e64-bcca-7fc5dfbd0ae5"]
}, Open  ]]
}, Open  ]],
Cell[83406, 1595, 2272, 41, 55, "Input",ExpressionUUID->"c22e36a3-d22d-416b-bb15-1426a5fefd7e"],
Cell[CellGroupData[{
Cell[85703, 1640, 273, 4, 31, "Input",ExpressionUUID->"b01cf32b-fb2e-4757-b7eb-baf3d1b6a76b"],
Cell[CellGroupData[{
Cell[86001, 1648, 4639, 82, 62, "Print",ExpressionUUID->"25184591-1eac-449e-b6f7-1442e76e52e3"],
Cell[90643, 1732, 4643, 82, 62, "Print",ExpressionUUID->"65cdf1db-19a4-4357-b128-9e5f9747c15a"],
Cell[95289, 1816, 4342, 75, 73, "Print",ExpressionUUID->"1c5fe209-56ee-4ca7-a3dd-eee79789da1b"],
Cell[99634, 1893, 4342, 75, 73, "Print",ExpressionUUID->"da406bdb-a011-4cb0-a3c4-d931819adf4e"],
Cell[103979, 1970, 3600, 55, 25, "Print",ExpressionUUID->"92d8c56c-6f1f-4466-b1eb-62655c0d67cb"],
Cell[107582, 2027, 3599, 55, 25, "Print",ExpressionUUID->"f12f0c5a-d794-4ebe-bd36-9e33898dc04b"],
Cell[111184, 2084, 6177, 109, 100, "Print",ExpressionUUID->"5f598d38-2d5c-47ba-a3e9-db22304a24a7"],
Cell[117364, 2195, 6176, 109, 100, "Print",ExpressionUUID->"76942916-62a6-4adb-9487-950b91d39f47"],
Cell[123543, 2306, 3655, 55, 25, "Print",ExpressionUUID->"517d51f1-b697-4127-b229-e9f912381b11"],
Cell[127201, 2363, 3655, 55, 25, "Print",ExpressionUUID->"f4100a46-e01e-4432-8f19-f17e2a29f5c7"],
Cell[130859, 2420, 3812, 59, 25, "Print",ExpressionUUID->"40354140-8497-444f-a3bb-84ebd1801a1d"],
Cell[134674, 2481, 3810, 59, 25, "Print",ExpressionUUID->"1d85810e-6e4c-42e2-bd8b-51b511cf064d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138533, 2546, 9475, 149, 214, "Input",ExpressionUUID->"a23f42b3-e270-4d66-833a-513f40de284f"],
Cell[148011, 2697, 15485, 346, 288, "Output",ExpressionUUID->"0143a1aa-58fc-4195-8fc8-5d036a76d1dc"],
Cell[CellGroupData[{
Cell[163521, 3047, 470, 8, 48, "Print",ExpressionUUID->"80b3776f-e0bd-4725-bf60-c79a1b7ac6b8"],
Cell[163994, 3057, 690, 17, 25, "Print",ExpressionUUID->"1bf0b143-c764-4773-9e9e-e8d11b7c50b0"],
Cell[164687, 3076, 687, 17, 25, "Print",ExpressionUUID->"80bbd662-e8ba-4d9b-b762-b9eb24e2e20d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[165423, 3099, 310, 5, 55, "Input",ExpressionUUID->"1f57b96c-ace5-4a68-bf1d-37445a855946"],
Cell[CellGroupData[{
Cell[165758, 3108, 15367, 362, 75, "Print",ExpressionUUID->"67dcb4bf-8719-4e8a-a530-a599b217160a"],
Cell[181128, 3472, 15369, 362, 75, "Print",ExpressionUUID->"c6b3bd6c-1834-44a3-9ca2-7852e1f7d6f7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196558, 3841, 417, 6, 68, "Section",ExpressionUUID->"0967e7d2-77a4-453a-9290-f649a0adc1e8"],
Cell[CellGroupData[{
Cell[197000, 3851, 329, 5, 31, "Input",ExpressionUUID->"2371d406-afbf-449f-b041-34e7bdba299e"],
Cell[CellGroupData[{
Cell[197354, 3860, 2106, 34, 25, "Print",ExpressionUUID->"120c53a4-a8b4-47ec-95b6-92d4da752fd2"],
Cell[199463, 3896, 9149, 240, 56, "Print",ExpressionUUID->"4c2528ef-aa39-47ef-ad93-f806b7a8a1d3"],
Cell[208615, 4138, 2189, 36, 25, "Print",ExpressionUUID->"d88a9459-2085-41f6-8d80-11b11e515089"],
Cell[210807, 4176, 4421, 101, 330, "Print",ExpressionUUID->"d4570873-3902-415a-a551-bc60e20544a1"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[215289, 4284, 334, 5, 68, "Section",ExpressionUUID->"38afa735-f625-4e65-8478-6d5e304363d4"],
Cell[CellGroupData[{
Cell[215648, 4293, 329, 5, 31, "Input",ExpressionUUID->"2c45bc59-f21c-4361-86db-98e04ef958ac"],
Cell[CellGroupData[{
Cell[216002, 4302, 4555, 87, 62, "Print",ExpressionUUID->"9fded8c7-3ef9-42e5-ba0f-7f42bdf3989a"],
Cell[220560, 4391, 2952, 45, 25, "Print",ExpressionUUID->"8322b93c-59e3-4e58-ae0b-c79f05bd10b2"],
Cell[223515, 4438, 2947, 45, 25, "Print",ExpressionUUID->"46692c9d-e906-4a37-a3a1-86b63ed68bed"],
Cell[226465, 4485, 2881, 44, 25, "Print",ExpressionUUID->"aaf7e36f-5074-4080-b07c-952ce0cb8b2d"],
Cell[229349, 4531, 2942, 47, 25, "Print",ExpressionUUID->"9f251208-198f-475c-b196-8d758ffe96c3"]
}, Open  ]]
}, Open  ]],
Cell[232318, 4582, 334, 8, 31, "Input",ExpressionUUID->"04a06154-b7e1-4f1c-865e-30e70c8ffe59"],
Cell[232655, 4592, 558, 10, 58, "Text",ExpressionUUID->"ba7cfabe-b11d-420a-b843-7607ac5ee6ed"],
Cell[CellGroupData[{
Cell[233238, 4606, 409, 7, 78, "Input",ExpressionUUID->"bd4e2217-7242-4ee2-bf58-fff324df71ca"],
Cell[CellGroupData[{
Cell[233672, 4617, 2757, 40, 25, "Print",ExpressionUUID->"9e2e5aa6-a5fc-4526-b21d-a68cab7531c5"],
Cell[236432, 4659, 2781, 41, 25, "Print",ExpressionUUID->"05345c91-4893-4509-8199-ad883d33813f"],
Cell[239216, 4702, 3138, 51, 34, "Print",ExpressionUUID->"88c43c85-092c-4633-a897-5ce8dec8ff2b"],
Cell[242357, 4755, 2773, 40, 25, "Print",ExpressionUUID->"0133e42b-3356-4a08-a8f6-ff3a96541d23"],
Cell[245133, 4797, 2773, 40, 25, "Print",ExpressionUUID->"12686229-4a61-4462-959b-ce8be588d0cc"],
Cell[247909, 4839, 3137, 51, 34, "Print",ExpressionUUID->"01450d3d-6340-4185-b8f6-4ee6afccb7a3"],
Cell[251049, 4892, 3136, 51, 34, "Print",ExpressionUUID->"8cebb21e-e81b-4d38-95d6-1e3b48ff9f3a"],
Cell[254188, 4945, 2789, 41, 25, "Print",ExpressionUUID->"e83bec63-c59a-4834-9ab5-eb34f690647d"],
Cell[256980, 4988, 2782, 41, 25, "Print",ExpressionUUID->"dc51fb3b-6b63-46cd-aa44-04f7db9ced3a"],
Cell[259765, 5031, 3137, 51, 34, "Print",ExpressionUUID->"0228e937-e3d4-408f-a429-c3ee19170cc5"],
Cell[262905, 5084, 2994, 47, 25, "Print",ExpressionUUID->"92fb6ab4-15e3-4afd-bf19-554c1cb761e6"],
Cell[265902, 5133, 4423, 87, 48, "Print",ExpressionUUID->"f35acebf-87e6-440f-a939-adad13b6e9a1"],
Cell[270328, 5222, 4546, 90, 62, "Print",ExpressionUUID->"b2a2d44b-18d4-41fb-927c-b88d098a7ffd"],
Cell[274877, 5314, 4554, 90, 62, "Print",ExpressionUUID->"ec11bde2-a9c8-4fbe-815c-d6d6896f71d6"],
Cell[279434, 5406, 2978, 43, 48, "Print",ExpressionUUID->"f523c6e7-b7fb-4ad0-baac-a8530762ad74"],
Cell[282415, 5451, 2766, 40, 25, "Print",ExpressionUUID->"24a7f03c-e427-4f48-a930-1d530b3f12fa"],
Cell[285184, 5493, 2766, 40, 25, "Print",ExpressionUUID->"54bd9e1c-749b-4b2c-bef8-00b3219c06bc"],
Cell[287953, 5535, 3135, 51, 34, "Print",ExpressionUUID->"049541d3-a062-446b-8fd9-f75fb68773fa"],
Cell[291091, 5588, 2763, 40, 25, "Print",ExpressionUUID->"7e0d48fb-a05c-4fc3-a230-c2c3cc961685"],
Cell[293857, 5630, 3136, 51, 34, "Print",ExpressionUUID->"51b241a0-6e5b-46a1-a2db-2d8ffa62604c"],
Cell[296996, 5683, 9369, 167, 211, "Print",ExpressionUUID->"f8d6c47a-7bb3-4a9f-9c20-8d085bcd647b"],
Cell[306368, 5852, 3023, 48, 25, "Print",ExpressionUUID->"4995749d-26f4-4b4f-81fa-494208d6a816"]
}, Open  ]]
}, Open  ]],
Cell[309418, 5904, 286, 8, 31, "Input",ExpressionUUID->"788eabbc-117a-4a32-be22-b56cad2e9a7c"],
Cell[CellGroupData[{
Cell[309729, 5916, 3179, 56, 216, "Input",ExpressionUUID->"7e818d04-fba9-4d7b-be70-c1bc064510fe"],
Cell[CellGroupData[{
Cell[312933, 5976, 4620, 72, 114, "Print",ExpressionUUID->"d5a6beeb-d6df-4ab4-8a71-dddc4a048e84"],
Cell[317556, 6050, 4490, 69, 92, "Print",ExpressionUUID->"6cffbb58-bd37-4ebb-93af-9d55948086d8"],
Cell[322049, 6121, 4305, 66, 70, "Print",ExpressionUUID->"09bbdd66-1560-44ff-9a8a-ae6f9481c967"],
Cell[326357, 6189, 4312, 66, 70, "Print",ExpressionUUID->"c484042b-2ea8-459a-92ea-2fb424c4d08b"],
Cell[330672, 6257, 4666, 72, 114, "Print",ExpressionUUID->"6942f446-0aa8-4a1e-bb5f-210c26953289"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335387, 6335, 125, 1, 31, "Input",ExpressionUUID->"7cd9df5e-c5cc-4633-a3ea-f5127ca3da8a"],
Cell[CellGroupData[{
Cell[335537, 6340, 13118, 331, 75, "Print",ExpressionUUID->"0f3ef0d5-3ab2-465b-b661-ba22bf0efe63"],
Cell[348658, 6673, 13118, 331, 75, "Print",ExpressionUUID->"719de894-75d5-48ac-8035-1a709e9245e4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[361837, 7011, 431, 6, 68, "Section",ExpressionUUID->"8fdd8d77-09d7-45d5-8f35-76c1510f3d2a"],
Cell[362271, 7019, 291, 4, 31, "Input",ExpressionUUID->"f6220120-a3ab-4109-a503-1c5fb230b9f7"],
Cell[362565, 7025, 460, 9, 35, "Text",ExpressionUUID->"f0882049-0cd5-4033-a115-2a9ac19a4ee1"],
Cell[CellGroupData[{
Cell[363050, 7038, 2382, 44, 147, "Input",ExpressionUUID->"bb8648fa-11a8-480c-bdf9-ccf1341d850f"],
Cell[CellGroupData[{
Cell[365457, 7086, 5068, 77, 34, "Print",ExpressionUUID->"0bd3353c-18b5-4611-9bde-61dd8a55f9b6"],
Cell[370528, 7165, 4776, 67, 25, "Print",ExpressionUUID->"6761b06a-be84-4ba2-bbc9-4958b2c79926"],
Cell[375307, 7234, 4934, 72, 25, "Print",ExpressionUUID->"f43c137e-852a-45f2-8844-f094c6e5a0d1"],
Cell[380244, 7308, 5068, 77, 34, "Print",ExpressionUUID->"c0001583-c6d5-49e0-bd0b-9bf44567643b"],
Cell[385315, 7387, 5027, 75, 25, "Print",ExpressionUUID->"29bea6a2-f3d8-4962-8156-a3c23e51a5ac"]
}, Open  ]]
}, Open  ]],
Cell[390369, 7466, 408, 10, 31, "Input",ExpressionUUID->"47e3cd2f-1182-489f-a1c1-85385936a88f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390814, 7481, 494, 7, 68, "Section",ExpressionUUID->"5ff7c020-a667-4c77-99a3-5a28caf9634b"],
Cell[CellGroupData[{
Cell[391333, 7492, 994, 19, 147, "Input",ExpressionUUID->"e4e0e11b-0540-4fbf-be95-a60f734dd2c2"],
Cell[392330, 7513, 2744, 51, 367, "Print",ExpressionUUID->"83412c73-e1c3-4df7-94f1-1384617b8377"],
Cell[395077, 7566, 4717, 121, 331, "Output",ExpressionUUID->"1161801c-79f6-46f5-b45a-3f303129c185"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399831, 7692, 235, 4, 31, "Input",ExpressionUUID->"10aaef3f-9a38-4621-9ebb-fd780ee58c56"],
Cell[400069, 7698, 656, 9, 35, "Output",ExpressionUUID->"cb85a146-6a09-4521-a3d0-df14e45d3d4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400762, 7712, 1240, 24, 78, "Input",ExpressionUUID->"6fbe35b0-4885-49d1-b41d-507b6baa5459"],
Cell[CellGroupData[{
Cell[402027, 7740, 676, 16, 34, "Print",ExpressionUUID->"c1714134-2629-490a-8f59-fb7a099e7549"],
Cell[402706, 7758, 2115, 50, 224, "Print",ExpressionUUID->"dbd61955-e5d5-4ed3-b7ff-2b72206931c5"],
Cell[404824, 7810, 542, 11, 25, "Print",ExpressionUUID->"28093c98-fdc9-4c0b-97ce-eaeb4ee8da10"],
Cell[405369, 7823, 2086, 41, 90, "Print",ExpressionUUID->"6d27a463-016c-437a-8943-2ff58ce39479"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[407504, 7870, 397, 6, 31, "Input",ExpressionUUID->"32d1338d-d286-43f8-b14d-12fa5f4b2cc0"],
Cell[407904, 7878, 17598, 481, 99, "Output",ExpressionUUID->"94ae6209-20d9-4010-bd2d-fcebf888e0f5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[425551, 8365, 576, 8, 68, "Section",ExpressionUUID->"472706ab-067c-485f-a54d-c8837216b508"],
Cell[426130, 8375, 320, 5, 35, "Text",ExpressionUUID->"f69a4017-9ec3-431a-b83e-1061fb60ae34"],
Cell[CellGroupData[{
Cell[426475, 8384, 5079, 162, 285, "Input",ExpressionUUID->"99420343-60af-4b03-9c49-3abe0efdb7a7"],
Cell[431557, 8548, 254191, 4928, 368, 125127, 2813, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"6fb162ad-ddd2-4245-b306-839ffdbee2c2"]
}, Open  ]],
Cell[685763, 13479, 408, 7, 35, "Text",ExpressionUUID->"f62a65bd-f670-4496-8882-0d20eeb00a3e"],
Cell[686174, 13488, 968, 25, 31, "Input",ExpressionUUID->"5986170c-17a7-48d3-845d-2d6427a363a5"],
Cell[687145, 13515, 77124, 1527, 331, 44712, 995, "CachedBoxData", "BoxData", InheritFromParent,ExpressionUUID->"8c4f4861-cfb3-4221-8ae8-4e2095fa564a"],
Cell[764272, 15044, 622, 11, 58, "Text",ExpressionUUID->"d6bca8ff-2f47-40f4-a008-67cc0d4168e2"],
Cell[764897, 15057, 1040, 30, 78, "Input",ExpressionUUID->"cbde0dd9-ff4e-4377-942f-f4de5ecc3912"],
Cell[CellGroupData[{
Cell[765962, 15091, 448, 7, 31, "Input",ExpressionUUID->"f28252c6-228d-4c97-89a3-3926a0d0eec8"],
Cell[766413, 15100, 17620, 481, 99, "Output",ExpressionUUID->"0854bf5b-c793-4321-a330-71993f68cc78"]
}, Open  ]],
Cell[784048, 15584, 457, 8, 35, "Text",ExpressionUUID->"b96cf987-4fc2-4564-8058-668bf56ce155"],
Cell[CellGroupData[{
Cell[784530, 15596, 601, 15, 31, "Input",ExpressionUUID->"742ab8dd-cc65-4419-8d9e-448fd544c0b6"],
Cell[785134, 15613, 5455, 141, 82, "Output",ExpressionUUID->"3f83b6ec-7bff-4c8d-ab12-5df35397f5a6"]
}, Open  ]],
Cell[790604, 15757, 476, 9, 35, "Text",ExpressionUUID->"fa3477d1-4ada-43b2-9123-08f81725a869"]
}, Open  ]],
Cell[CellGroupData[{
Cell[791117, 15771, 674, 9, 68, "Section",ExpressionUUID->"61ace10e-9dae-4ef9-a682-0854c55b616b"],
Cell[791794, 15782, 796, 14, 58, "Text",ExpressionUUID->"d8f24ca8-a4f6-49d1-9dd6-4713ad099b14"],
Cell[CellGroupData[{
Cell[792615, 15800, 125, 1, 31, "Input",ExpressionUUID->"e2a2c6ee-2e30-4f8d-a25e-664c6e54e341"],
Cell[CellGroupData[{
Cell[792765, 15805, 12807, 326, 75, "Print",ExpressionUUID->"aee07b99-4636-48e0-b28a-27a73a32ad93"],
Cell[805575, 16133, 12807, 326, 75, "Print",ExpressionUUID->"6bec8200-9e81-400f-95c4-0be39c38e57b"]
}, Open  ]]
}, Open  ]],
Cell[818409, 16463, 764, 12, 58, "Text",ExpressionUUID->"14629e65-8294-4f83-96e5-230d8b5399df"],
Cell[819176, 16477, 6201, 149, 308, "Input",ExpressionUUID->"c2133645-6592-471d-ac8a-58854f4eb3ee"],
Cell[825380, 16628, 1151, 27, 58, "Text",ExpressionUUID->"92b6656f-2815-4b29-97b9-d2d146ca9f75"],
Cell[CellGroupData[{
Cell[826556, 16659, 315, 6, 31, "Input",ExpressionUUID->"6182cd97-f007-41ad-b6ad-0f871cd474f9"],
Cell[826874, 16667, 1090, 27, 174, "Output",ExpressionUUID->"94039171-18fa-4d68-ba21-d7d15bcd466d"]
}, Open  ]],
Cell[827979, 16697, 820, 14, 58, "Text",ExpressionUUID->"aa5f86c0-76b6-45b1-a221-0d21af043a40"],
Cell[828802, 16713, 7453, 189, 308, "Input",ExpressionUUID->"b3b10fad-fbb3-4ecc-befb-44504ee72574"],
Cell[836258, 16904, 988, 15, 58, "Text",ExpressionUUID->"50d9fff9-9b8c-437c-abca-fc8e6fd2926e"],
Cell[CellGroupData[{
Cell[837271, 16923, 733, 17, 55, "Input",ExpressionUUID->"b8568a4f-f09e-4051-819e-bc6e5eef2326"],
Cell[838007, 16942, 6637, 167, 543, "Output",ExpressionUUID->"28d22457-188a-4872-bbaa-abd474d67649"]
}, Open  ]],
Cell[844659, 17112, 884, 15, 35, "Text",ExpressionUUID->"2a214634-26d6-4956-b5d0-fa9752c166bd"],
Cell[CellGroupData[{
Cell[845568, 17131, 4192, 89, 193, "Input",ExpressionUUID->"12815fd0-fd2b-4eee-88ce-01c7b5e04d2d"],
Cell[849763, 17222, 405, 6, 35, "Output",ExpressionUUID->"70225bd5-9165-4342-bdc4-cab3ab21a7e2"]
}, Open  ]],
Cell[850183, 17231, 901, 15, 35, "Text",ExpressionUUID->"3224439f-84ad-4e8b-8df4-079c0d5f5b2f"],
Cell[851087, 17248, 323, 9, 31, "Input",ExpressionUUID->"b2d8935f-06af-41c8-95c2-9cd99ee08f71"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ConjugationBimodule_functor.dat <==
DefinedVariables={"X1", "X2", "X3", "X4", "abq", "acq", "acp", "adq", "adp", "bap", "bcq", "bcp", "bdq", "bdp", "cdq", "dcp", "abqbap", "abqbcp", "abqbdp", "acpcdq", "adqdcp", "bapabq", "bapacq", "bapadq", "bcpcdq", "bdqdcp", "cdqdcp", "dcpcdq"};X1={{0, 0, p, 0, 0, 0, 0, 0}, {0, 0, 0, p, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, q, 0, 0, p, 0}, {0, q^2, 0, 0, 0, 0, 0, p}, {0, 0, q^2, 0, 0, 0, 0, 0}, {q^3, 0, 0, 0, 0, 0, 0, 0}};
X2={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {q, 0, 0, 0, 0, 0, 0, 0}, {0, q, 0, 0, 0, 0, 0, 0}, {p^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, p^3, 0, 0, 0, 0, 0}, {0, p, 0, 0, q, 0, 0, 0}, {0, 0, 0, p^2, 0, q, 0, 0}};
X3={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {q, 0, 0, 0, 0, 0, 0, 0}, {0, q, 0, 0, 0, 0, 0, 0}, {0, p^2, 0, 0, 0, 0, 0, 0}, {0, 0, 0, p^3, 0, 0, 0, 0}, {p, 0, 0, 0, q, 0, 0, 0}, {0, 0, p^2, 0, 0, q, 0, 0}};
X4={{0, 0, p, 0, 0, 0, 0, 0}, {0, 0, 0, p, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, q, 0, 0, p, 0}, {0, q^2, 0, 0, 0, 0, 0, p}, {0, 0, q^2, 0, 0, 0, 0, 0}, {q^3, 0, 0, 0, 0, 0, 0, 0}};
abq={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {p^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, p, 0, 0, 0, 0, 0, 0}};
acq={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {p^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, p, 0, 0, 0, 0, 0, 0}};
acp={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, q, 0, 0, 0, 0, 0}, {q^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 1}};
adq={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {p^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, p^2, 0, 0, 0, 0, 0}};
adp={{1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 1}};
bap={{1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, q, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, q^2, 0, 0, 0, 0, 0}};
bcq={{0, 1, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 1}};
bcp={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {q^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, q^2, 0, 0, 0, 0, 0}};
bdq={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, {p, 0, 0, 0, 0, 0, 0, 0}, {0, 0, p^2, 0, 0, 0, 0, 0}};
bdp={{1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, q, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, q^2, 0, 0, 0, 0, 0}};
cdq={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, {0, p, 0, 0, 0, 0, 0, 0}, {0, 0, 0, p^2, 0, 0, 0, 0}};
dcp={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, q, 0, 0, 0, 0, 0}, {q^2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 1}};
abqbap={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}};
abqbcp={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}};
abqbdp={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}};
acpcdq={{0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}};
adqdcp={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}};
bapabq={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}};
bapacq={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}};
bapadq={{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}};
bcpcdq={{0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}};
bdqdcp={{1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}};
cdqdcp={{0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}};
dcpcdq={{0, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}};


==> anc/PQM1.0.m <==
(* ::Package:: *)

Print["This is PQM.m, version 1.0, 
a tool for computing peculiar modules for 4-ended tangles,
written in Mathematica 10.3.1.0 for Linux x86 (64-bit). 
For more background on peculiar modules for 4-ended tangles, see

   [Zib20] C.B. Zibrowius, ",Style["Peculiar modules for 4-ended tangles", Italic],", Journal of Topology 13.1 (2020), pp. 77\[Dash]158. (arXiv:1712.05050)

For questions, suggestions or comments, please email claudius.zibrowius","@","posteo.net. 

    Copyright (C) 2019 Claudius Zibrowius

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU Affero General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU Affero General Public License for more details.

    You should have received a copy of the GNU Affero General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>."
];


regionsInput::usage="regionsInput is a matrix with five columns and a row for each region of the nice Heegaard diagram. The first entry of the \!\(\*SuperscriptBox[\(i\), \(th\)]\) row should be equal to i. The other four entries of the \!\(\*SuperscriptBox[\(i\), \(th\)]\) row are the vertices of the \!\(\*SuperscriptBox[\(i\), \(th\)]\) region, ordered by their boundary orientation. Our orientation conventions are as in [Zib17]: The normal vector field, determined by the right hand rule, points into the plane, so the boundary orientation is clockwise. We start with a vertex which is the start of a segment of an \[Alpha]-curve in the boundary of the region.  For bigons, the last two entries remain empty, ie occupied by the symbol \[Placeholder]. Note: The first column is not used anywhere in the program, it only helps a human being to translate between the picture of the Heegaard diagram and the Mathematica notebook.";
alphasInput::usage="alphasInput is a table whose rows are indexed by the \[Alpha]-curves. Again, the first entry should be the index of the curve. The second is a list of all intersection points on this curve. Note: The order of the intersection points is irrelevant.";
betasInput::usage="betasInput is a table whose rows are indexed by the \[Beta]-curves. Again, the first entry should be the index of the curve. The second is a list of all intersection points on this curve. Note: The order of the intersection points is irrelevant.";
cancellationSortListInput::usage="cancellationSortListInput is a table of intersection points with two columns, so each row corresponds to a pair of intersection points. This table has an effect on the order of the generators and is important for the initial cancellation after computing the invariant. Usually, we start with a Heegaard diagram which is not necessarily nice and then niceify it using finger moves, thereby creating lots of new intersection points and generators. In the initial cancellation step, the program attempts to cancel such generators, thereby reversing the effect of niceification. The order in which this is done is determined by the order of the generators, and this, in turn, is determined by cancellationSortListInput.
So the pairs of intersection points should be those that can be removed by a reversed finger move.  The order of the intersection points for each pair is the same as for regionsInput, using the bigon which connects these two points and which is removed by the reversed finger move. This bigon accounts for the identity component in the differential which the program will attempt to cancel.";
alphaArcs::usage="alphaArcs is a table whose four rows correspond to the four sites a, b, c and d of the tangle, as indicated by the entries of the first column. The second entry in each row is a list of all intersection points for the corresponding site. Note: The first column should not be changed.";
basepointRegions::usage="basepointRegions is a table with four columns. The entries of the first column are indices of regions containing the basepoint labelled by the corresponding entries of the second column, namely either p or q. (Note 1: Do not use any other variables; in particular, do not use 'p' or 'q' with subscripts such as '\!\(\*SubscriptBox[\(p\), \(1\)]\)' or '\!\(\*SubscriptBox[\(q\), \(4\)]\)'. Note 2: In the very special case that there are multiple basepoints in this region, take a suitable power of p or q.) 
The third column corresponds to the Alexander grading; entries are lists of length equal to the number of colours in the tangle, such that the \!\(\*SuperscriptBox[\(i\), \(th\)]\) entry of the list corresponds to the \!\(\*SuperscriptBox[\(i\), \(th\)]\) colour. A basepoint of an open (closed) strand leaving/entering the 3-manifold should be recorded as +1/-1 (+2/-2) for the corresponding colour. 
The entries of the fourth column should be -2 (-4) for each basepoint of an open (closed) strand it contains. This information is used for the computation of the \[Delta]-grading.";
multiplicity0Regions::usage="multiplicity0Regions is a table with four columns. The entries of the first column are indices of regions whose multiplicity in each domain is 0. The second entry is a list of oriented elementary \[Beta]-segments (ie pairs of intersection points) along the boundary of the domain. The orientation conventions are as in 'regionsInput'. (Note: Any \[Beta]-segment which lies in the interior of the domain should be recorded once in each direction.)
The third column corresponds to the Alexander grading; entries are lists of length equal to the number of colours in the tangle, such that the \!\(\*SuperscriptBox[\(i\), \(th\)]\) entry of the list corresponds to the \!\(\*SuperscriptBox[\(i\), \(th\)]\) colour. A basepoint of an open (closed) strand leaving/entering the 3-manifold should be recorded as +1/-1 (+2/-2) for the corresponding colour. 
The entries of the fourth column should be 4*(Euler measure of region) plus -2 (-4) for each basepoint of an open (closed) strand it contains. This information is used for the computation of the \[Delta]-grading.";


Step1Preparation:=Module[{},
alphas=alphasInput[[All,2]];
betas=betasInput[[All,2]];
NB=Length[betas];
NA=Length[alphas];
NR=Length[regionsInput];
NI=Max[Flatten[betasInput[[All,2]]]];
NC=Length[Join[basepointRegions,multiplicity0Regions][[1,3]]];
Bpre1=regionsInput.({
 {1, 0, 0, 0, 0},
 {0, 1, 0, 0, 0},
 {0, 0, 0, 1, 0},
 {0, 0, 1, 0, 0},
 {0, 0, 0, 0, 1}
});
Bindpre1=Table[{i,Count[Bpre1[[i]],\[Placeholder]]},{i,1,NR}];
Bpre2X=Bpre1[[All,2;;3]];
Bpre3X=DeleteCases[Bpre2X,v_/;v==\[Placeholder],2];
Bpre2Y=Bpre1[[All,4;;5]];
Bpre3Y=DeleteCases[Bpre2Y,v_/;v==\[Placeholder],2];
Bpre4=Flatten[Table[Join[Table[{i,Bpre3X[[i,ii]]}->1,{ii,1,Length[Bpre3X[[i]]]}],Table[{i,Bpre3Y[[i,ii]]}->-1,{ii,1,Length[Bpre3Y[[i]]]}]],{i,1,NR}]];
(* B: ith row=vertices of the ith region, ith column=regions adjacent to the ith intersection point *)
B=SparseArray[Bpre4,{NR,NI},0];
AbsB=Abs[B];
Bind=Bindpre1[[All,2]];
AlgebraRelations={p^pp_ q^qq_:>If[pp>0&&qq>0,0,p^pp q^qq],p q^qq_:>If[qq>0,0,p],p^pp_ q:>If[pp>0,0,q],p q->0};
(* Feedback *)
Print["CHECK THE FOLLOWING FEEDBACK CAREFULLY! "]
If[NA!=NB,Print["#\[Alpha]=",NA,", but #\[Beta]=",NB,"!"]];
Print["NR=#{regions}=",NR];
Print["NI=#{intersection points}=",NI];
If[Length[DeleteCases[Length/@Join[basepointRegions,multiplicity0Regions][[All,3]],NC]]!=0,Print["ERROR: Some Alexander grading inputs from 'basepointRegions' and 'multiplicity0Regions' have different lengths! The number of colours is probably ",NC,"." ],If[Length[DeleteCases[Total[Join[basepointRegions,multiplicity0Regions][[All,3]]],0]]!=0,Print["ERROR: The total sum of Alexander gradings over all basepoints is ",Total[Join[basepointRegions,multiplicity0Regions][[All,3]]],"; however, it should be {0,0,0}."]]];
(*Print[MatrixForm[Join[Transpose[Bpre1/.{\[Placeholder]->""}],{ConstantArray["--",NR]},Transpose[Bindpre1/.{0->""}]]]];
Print[MatrixForm[{Table[i,{i,1,NI}],Table[1,{i,1,NR}].B }]];
*)
Print[" 0 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,0]]];
Print["+1 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,1]]];
Print["-1 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,-1]]];
Print["+2 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,2]]];
Print["-2 vertices = ",Flatten[Position[Table[1,{i,1,NR}].B,-2]]];
Print["bigon regions = ",Flatten[Position[Bind,2]]];
(* returns the index of the curve occupied by vertex v *)
WhichAlphaQ[v_]:=WhichAlphaQ[v]=If[v==0,0,Position[alphas,v][[1,1]]];
WhichBetaQ[v_]:=WhichBetaQ[v]=If[v==0,0,Position[betas,v][[1,1]]];
(* feedback *)
If[DuplicateFreeQ[Flatten[cancellationSortListInput]]==False,Print["ERROR: multiple cancellation. Bad! Check your input 'cancellationSortListInput'."]];
Print["Intersection points in generators whose cancellation will be attempted last: ",DeleteCases[Range[1,NI],v_/;MemberQ[Flatten[cancellationSortListInput],v]]];
If[MemberQ[Table[DuplicateFreeQ[WhichAlphaQ/@cancellationSortListInput[[i]]],{i,1,Length[cancellationSortListInput]}],True],Print["ERROR: Cancelling pairs belong to DIFFERENT \[Alpha]s. Bad!"]];
If[MemberQ[Table[DuplicateFreeQ[WhichBetaQ/@cancellationSortListInput[[i]]],{i,1,Length[cancellationSortListInput]}],True],Print["ERROR: Cancelling pairs belong to DIFFERENT \[Beta]s. Bad!"]];
If[Sort[Flatten[alphas]]!=Range[1,NI],Print["ERROR: Some intersection points lie on multiple \[Alpha]-curves and/or none. BAD!"]];
If[Sort[Flatten[betas]]!=Range[1,NI],Print["ERROR: Some intersection points lie on multiple \[Beta]-curves and/or none. BAD!"]];
(* Prepare generation of generators *)
AtMostOneOnEachAlpha[v_]:=DuplicateFreeQ[v,WhichAlphaQ[#1]==WhichAlphaQ[#2]&];
AtMostOneOnEachBeta[v_]:=DuplicateFreeQ[v,WhichBetaQ[#1]==WhichBetaQ[#2]&];
NumberOfAlphaCurvesCorrect[v_]:=Length[Cases[v,vv_/;MemberQ[Flatten[alphas],vv]]]==Length[alphas];
NumberOfBetaCurvesCorrect[v_]:=Length[Cases[v,vv_/;MemberQ[Flatten[betas],vv]]]==Length[betas];
];


Step2Generators:=Module[{},
(* memory efficient generation of generators *)
Gpre0={#}&/@betas[[1]]; 
Monitor[ibeta=2;
For[ibeta=2,ibeta<=Length[betas],ibeta++,
Gpre0=Flatten[Parallelize[Outer[(Function[{c},If[Function[{d},DuplicateFreeQ[d]]@DeleteCases[WhichAlphaQ/@c,0],{c},{}]]@Append[#1,#2])&,
Gpre0,betas[[ibeta]],1,1]],2];
],"Looking at \[Beta]-curve "<>ToString[ibeta]<>"/"<>ToString[NB]<>". Current length of Gpre0: "<>ToString[Length[Gpre0]]<>"."];
generatorsUnordd=Select[Gpre0,NumberOfAlphaCurvesCorrect];
(* Ordering the generators *)
CSortListX=Join[Table[{___,cancellationSortListInput[[i,1]],___}->i,{i,1,Length[cancellationSortListInput]}],{Normal[ConstantArray[__,NB]]->Length[cancellationSortListInput]+1}];
CSortListY=Join[Table[{___,cancellationSortListInput[[i,1]],___}->i,{i,1,Length[cancellationSortListInput]}],{Normal[ConstantArray[__,NB]]->Length[cancellationSortListInput]+1}];
MysortX[v_]:=v/.CSortListX;
MysortY[v_]:=v/.CSortListY;
generatorsX=SortBy[generatorsUnordd,MysortX];
generatorsY=SortBy[generatorsUnordd,MysortY];
generatorsYnew=generatorsX/.Table[{a___,cancellationSortListInput[[i,1]],b___}->{a,cancellationSortListInput[[i,2]],b},{i,1,Length[cancellationSortListInput]}];
generators=DeleteDuplicates[Flatten[Transpose[{generatorsYnew,generatorsX}],1]];
(* Translate human readable generators into vectors of 0s and 1s *)
GenToVector[v_]:=Normal[SparseArray[v->ConstantArray[1,Length[betas]],NI,0]];
VectorToGen[v_]:=Function[{c},If[#==={},#[[1]],0]&@Intersection[Flatten[Position[v,1]],betas[[c]]]]/@Length[betas];
(* Feedback Ordering *)
Print["Total number of generators = ",Length[generators],". The first ",If[Length[generators]<5,Length[generators],"5"]," generators are = ",TableForm[{MatrixForm/@generators[[1;;Min[5,Length[generators]]]]}]];
CancelledIPs=Flatten[cancellationSortListInput];
SurvivingGeneratorsAfterFirstCancellation=DeleteCases[Range[Length[generators]],v_/;IntersectingQ[generators[[v]],CancelledIPs]];
(* List of idempotents for generators *)
alphaArcsRepRules=Flatten[Function[{s},(#->s[[1]])&/@s[[2]]]/@alphaArcs];
IdemForGenQ[v_]:=SelectFirst[v/.alphaArcsRepRules,StringQ];
(* Checking if all generators belong to an allowed idempotent *)
Print["After the initial cancellation (de-niceification), we expect to have ",Length[SurvivingGeneratorsAfterFirstCancellation]," generators left:\n",TableForm[Transpose[Join[{{"site","#{generators}"}},Tally[Function[{gen},IdemForGenQ[generators[[gen]]]]/@SurvivingGeneratorsAfterFirstCancellation]]],TableAlignments->Right]];
];


Step3Domains:=Module[{},
(* BEGIN Domains *)
(* Strategy:
Find all domains containing a single region r at a time and then ignore this region r in the following iterations. Start with bigon regions and then the rest. In both cases, we generate all possible (1xn)-rectangles R containing region r, connected via alpha-edges. In the beta-direction, we consider the maximal such rectangle Bmax. Then for each R, we form a matrix build out of R and Bmax that imitates a grid-structure, with horizontal alpha-direction. (For bigon regions, we "double" R to make it symmetric with r in the centre.) Then we fill up the empty (0) entries of this matrix with adjacent regions (if they exist), otherwise ith -1's. Then we delete all rows containing -1's and take all possible intervals of rows containing r. *)
(* Find AlphaEdges 1) square, 2) Bigon, 3) Boundary Region *)
FindAlphaEdges[region_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "]"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "==", "False"}]},
{
RowBox[{"{", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Find BetaEdges 1) square, 2) Bigon and Boundary Region *)
FindBetaEdges[region_]:=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"5", ",", "2"}], "}"}]}], "]"}], "]"}]}], "}"}], 
RowBox[{
RowBox[{"MemberQ", "[", 
RowBox[{
RowBox[{"regionsInput", "[", 
RowBox[{"[", "region", "]"}], "]"}], ",", "\[Placeholder]"}], "]"}], "==", "False"}]},
{
RowBox[{"{", 
RowBox[{"regionsInput", "[", 
RowBox[{"[", 
RowBox[{"region", ",", 
RowBox[{"{", 
RowBox[{"3", ",", "2"}], "}"}]}], "]"}], "]"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Generate List of AlphaEdges *)
AlphaEdges=Sort@DeleteDuplicates[Sort/@Flatten[FindAlphaEdges/@Range[1,NR],1]];
(* Generate List of BetaEdges *)
BetaEdges=Sort@DeleteDuplicates[Sort/@Flatten[FindBetaEdges/@Range[1,NR],1]];
(* Lists of Alpha/Beta-edges for each region, ordered by regions *)
AlphaEdgesOfRegions=Map[Position[AlphaEdges,Sort[#]][[1,1]]&,FindAlphaEdges/@Range[1,NR],{2}];
BetaEdgesOfRegions=Map[Position[BetaEdges,Sort[#]][[1,1]]&,FindBetaEdges/@Range[1,NR],{2}];
(* Test if two regins share an edge *)
AlphaAdjacentRegionsQ[region1_,region2_]:=
If[region1==region2,0,If[DuplicateFreeQ[Flatten[AlphaEdgesOfRegions[[{region1,region2}]]]],0,1]];
BetaAdjacentRegionsQ[region1_,region2_]:=
If[region1==region2,0,If[DuplicateFreeQ[Flatten[BetaEdgesOfRegions[[{region1,region2}]]]],0,1]];
(* Create Matrix showing which regions have common alpha/beta-edges; 1 means edge, 0 means no edge *)
AlphaAdjacentRegionsMatrix=Table[Table[AlphaAdjacentRegionsQ[i,ii],{ii,1,NR}],{i,1,NR}];
BetaAdjacentRegionsMatrix=Table[Table[BetaAdjacentRegionsQ[i,ii],{ii,1,NR}],{i,1,NR}];
AlphaAdjacentRegionsMatrix//MatrixForm;
BetaAdjacentRegionsMatrix//MatrixForm;
FindAlphaAdjacentRegions[region_,butnotoneofthese_]:=Complement[If[#=={},{},Flatten[#]]&@Position[AlphaAdjacentRegionsMatrix[[region]],1],butnotoneofthese];
FindBetaAdjacentRegions[region_,butnotoneofthese_]:=Complement[If[#=={},{},Flatten[#]]&@Position[BetaAdjacentRegionsMatrix[[region]],1],butnotoneofthese];
FindNextAlphaAdjacentRegions[region_,butnotthisregion_,butnotoneofthese_]:=If[{}==#,{},#]&@Complement[FindAlphaAdjacentRegions[region,butnotoneofthese],{butnotthisregion}];
FindNextBetaAdjacentRegions[region_,butnotthisregion_,butnotoneofthese_]:=If[{}==#,{},#]&@Complement[FindBetaAdjacentRegions[region,butnotoneofthese],{butnotthisregion}];
(* find all (1xn)-rectangles that involve the input region; we expand in alpha-edge direction *)
(* The region r is inserted at the second position, so for bigons, r is always at the last position of MaxRectangle1xAlpha. *)
MaxRectangle1xAlpha[region_,butnotoneofthese_]:=Module[{r=region,l=FindAlphaAdjacentRegions[region,butnotoneofthese],counter=0},
If[l=={},{r},
l=Insert[l,r,2];
counter=Length[l];
While[Length[l]==counter,
l=Join[FindNextAlphaAdjacentRegions[l[[1]],l[[2]],butnotoneofthese],l];
counter=counter+1];
counter=Length[l];
While[Length[l]==counter,
l=Join[l,FindNextAlphaAdjacentRegions[l[[-1]],l[[-2]],butnotoneofthese]];
counter=counter+1];
l
]];
MaxRectangle1xBeta[region_,butnotoneofthese_]:=Module[{r=region,l=FindBetaAdjacentRegions[region,butnotoneofthese],counter=0},
If[l=={},{r},
l=Insert[l,r,2];
counter=Length[l];
While[Length[l]==counter,
l=Join[FindNextBetaAdjacentRegions[l[[1]],l[[2]],butnotoneofthese],l];
counter=counter+1];
counter=Length[l];
While[Length[l]==counter,
l=Join[l,FindNextBetaAdjacentRegions[l[[-1]],l[[-2]],butnotoneofthese]];
counter=counter+1];
l
]];
(* Every entry in here (=rectangle) becomes a row in its gridmatrix for rectangles *)
Rectangles1xAlpha[region_,butnotoneofthese_]:=SequenceCases[#,{___,region,___},Overlaps->All]&@MaxRectangle1xAlpha[region,butnotoneofthese];
(* Every entry in here (=rectangle) becomes a column in its gridmatrix for rectangles and bigons *)
Rectangles1xBeta[region_,butnotoneofthese_]:=SequenceCases[#,{___,region,___},Overlaps->All]&@MaxRectangle1xBeta[region,butnotoneofthese];
(* Every entry in here (=rectangle) becomes the last row in its gridmatrix for bigons; we make it symmetric, so we need to delete duplicate regions at the end. *)
BigonsAlphaxRxAlpha[region_,butnotoneofthese_]:=Join[Drop[#,-1],Reverse[#]]&/@SequenceCases[MaxRectangle1xAlpha[region,butnotoneofthese],{___,region},Overlaps->All];

(* Preparation for FullGridMatrix *)
(*vector with 1s at positions in v of length iii*)
ToVector[v_,iii_]:=ConstantArray[0,iii]+Sum[Normal[SparseArray[{#[[i]]->1},iii,0]],{i,1,Length[#]}]&@DeleteCases[v,0];
(* Find a common vertex of three regions *)
CommonVertex[r1_,r2_,r3_]:=Position[Normal[ToVector[{r1,r2,r3},NR].AbsB],3][[1,1]];
(* Each time we expand a bigon in beta-direction, there are two common vertices, and we must not choose the same one on either side *)
SecondCommonVertex[r1_,r2_,r3_]:=Last[Position[Normal[ToVector[{r1,r2,r3},NR].AbsB],3]][[1]];
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
(* Find a fourth region adjacent to the common vertex of three regions (if it exists) *)
Find4thRegion[r1_,r2_,r3_,butnotoneofthese_]:=If[MemberQ[{r1,r2,r3},-1],-1,
If[#=={},-1,If[AlphaAdjacentRegionsMatrix[[#[[1]],r1]]==1&&BetaAdjacentRegionsMatrix[[#[[1]],r3]]==1&&MemberQ[butnotoneofthese,#[[1]]]==False,#[[1]],-1]]&@
Flatten[Position[AbsB[[All,CommonVertex[r1,r2,r3]]]-ToVector[{r1,r2,r3},NR],1]]];
(* Each time we expand a bigon in beta-direction, there are two common vertices, and we must not choose the same one on either side *)
Find4thRegionBigonAlt[r1_,r2_,r3_,butnotoneofthese_]:=If[MemberQ[{r1,r2,r3},-1],-1,
If[#=={},-1,If[AlphaAdjacentRegionsMatrix[[#[[1]],r1]]==1&&BetaAdjacentRegionsMatrix[[#[[1]],r3]]==1&&MemberQ[butnotoneofthese,#[[1]]]==False,#[[1]],-1]]&@
Flatten[Position[AbsB[[All,SecondCommonVertex[r1,r2,r3]]]-ToVector[{r1,r2,r3},NR],1]]];
(* computes fullgridmatrix *)
(* rectangle takes form of a matrix alpha direction is horizontal=rows=1st level *)
FindAllBetaBigonExtensions[rectangle_,region_,butnotoneofthese_]:=Module[
{maxbeta=MaxRectangle1xBeta[region,butnotoneofthese],
crow,
ccol,
nrows,
ncols,
gridmatrix,
i,
ii,
maxgridmatrix,
output
},
crow=Position[maxbeta,region][[1,1]];
ccol=Position[rectangle[[1]],region][[1,1]];
nrows=Length[maxbeta];
ncols=Dimensions[rectangle][[2]];
gridmatrix=MapAt[Function[c,c/2],
PadRight[PadLeft[rectangle,{crow,ncols}],{nrows,ncols}]+PadRight[PadLeft[Transpose[{maxbeta}],{nrows,ccol}],{nrows,ncols}],
{crow,ccol}];
(* We want to fill up this matrix *)
(* upper left quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]?	r1
r3	r2

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i+1,ii+1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* upper right quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegionBigonAlt[
gridmatrix[[i,ii-1]],
gridmatrix[[i+1,ii-1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* gridmatrix is filled up; Now cut off all -1's *)
maxgridmatrix=DeleteCases[gridmatrix,v_/;MemberQ[v,-1]];
output=DeleteDuplicates/@(Flatten/@(Part[maxgridmatrix,#]&/@SequenceCases[Range[1,Length[maxgridmatrix]],{___,Position[maxgridmatrix,region][[1,1]],___},Overlaps->All]));
output
];
FindAllBetaRectangleExtensions[rectangle_,region_,butnotoneofthese_]:=Module[
{maxbeta=MaxRectangle1xBeta[region,butnotoneofthese],
crow,
ccol,
nrows,
ncols,
gridmatrix,
i,
ii,
maxgridmatrix,
output
},
crow=Position[maxbeta,region][[1,1]];
ccol=Position[rectangle[[1]],region][[1,1]];
nrows=Length[maxbeta];
ncols=Dimensions[rectangle][[2]];
gridmatrix=MapAt[Function[c,c/2],
PadRight[PadLeft[rectangle,{crow,ncols}],{nrows,ncols}]+PadRight[PadLeft[Transpose[{maxbeta}],{nrows,ccol}],{nrows,ncols}],
{crow,ccol}];
(* We want to fill up this matrix *)
(* lower right quadrant *)
For[i=crow+1,i<=nrows, i++,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r2	r3
r1	?

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii-1]],
gridmatrix[[i-1,ii-1]],
gridmatrix[[i-1,ii]],
butnotoneofthese];
];
];
(* lower left quadrant *)
For[i=crow+1,i<=nrows, i++,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]r3	r2
?	r1

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i-1,ii+1]],
gridmatrix[[i-1,ii]],
butnotoneofthese];
];
];
(* upper left quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol-1,ii>=1, ii--,
(* alpha direction is horizontal;
(\[NoBreak]?	r1
r3	r2

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii+1]],
gridmatrix[[i+1,ii+1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* upper right quadrant *)
For[i=crow-1,i>=1, i--,
For[ii=ccol+1,ii<=ncols, ii++,
(* alpha direction is horizontal;
(\[NoBreak]r1	?
r2	r3

\[NoBreak])
*)
gridmatrix[[i,ii]]=Find4thRegion[
gridmatrix[[i,ii-1]],
gridmatrix[[i+1,ii-1]],
gridmatrix[[i+1,ii]],
butnotoneofthese];
];
];
(* gridmatrix is filled up; Now cut off all -1's *)
maxgridmatrix=DeleteCases[gridmatrix,v_/;MemberQ[v,-1]];
output=Flatten/@(Part[maxgridmatrix,#]&/@SequenceCases[Range[1,Length[maxgridmatrix]],{___,Position[maxgridmatrix,region][[1,1]],___},Overlaps->All]);
output
];
FindAllDomainsUsingThisBigonRegion[region_,butnotoneofthese_]:=FindAllBetaBigonExtensions[{#},region,butnotoneofthese]&/@BigonsAlphaxRxAlpha[region,butnotoneofthese];
FindAllDomainsUsingThisSquareRegion[region_,butnotoneofthese_]:=FindAllBetaRectangleExtensions[{#},region,butnotoneofthese]&/@Rectangles1xAlpha[region,butnotoneofthese];
RegionsSquares=(DeleteCases[#,v_/;MemberQ[v,\[Placeholder]]]&@regionsInput)[[All,1]];
RegionsAllButBigons=Sort[RegionsSquares];
RegionsBigons=Sort[Complement[Range[1,NR],RegionsAllButBigons]];
AllDomains=Module[
{
i,
region,
butnotoneofthese={},
domains={}
},
Monitor[
For[i=1,i<=Length[RegionsBigons],i++,
Pause[0.1];
region=RegionsBigons[[i]];
domains=Join[domains,FindAllDomainsUsingThisBigonRegion[region,butnotoneofthese]];
butnotoneofthese=Append[butnotoneofthese,region];
];
,
{{"Iteration counter for bigons (total="<>ToString[Length[RegionsBigons]]<>")" },{i}}//MatrixForm
];
Monitor[
For[i=1,i<=Length[RegionsAllButBigons],i++,
Pause[0.1];
region=RegionsAllButBigons[[i]];
domains=Join[domains,FindAllDomainsUsingThisSquareRegion[region,butnotoneofthese]];
butnotoneofthese=Append[butnotoneofthese,region];
];
,
{{"Iteration counter for squares (total="<>ToString[Length[RegionsAllButBigons]]<>")" },{i}}//MatrixForm
];
Flatten[domains,1]
];
Print["There are ", Length[AllDomains]," rectangles, bigons or boundary rectangles. Here is a random selection of up to 10 of these:",MatrixForm[Transpose[{#,AllDomains[[#]]}&/@RandomSample[Range[Length[AllDomains]],UpTo[10]]]]];
];


Step4Gradings:=Module[{},
(* Given two generators x and y, find a path on \[Beta]-curves and turn it into a path of elementary \[Beta]-segments *)
PathsOnBetas[x_,y_]:=Transpose[{x,y}];
BetaSegmentBasis=DeleteDuplicates[Sort/@Join[BetaEdges,Flatten[multiplicity0Regions[[All,2]],1]]];
BetaSegmentBasisRepRules=Join[MapIndexed[#1->Normal[SparseArray[(#2[[1]]->1),Length[BetaSegmentBasis],0]]&,BetaSegmentBasis],MapIndexed[Reverse[#1]->Normal[SparseArray[(#2[[1]]->-1),Length[BetaSegmentBasis],0]]&,BetaSegmentBasis]];
BetaSegmentGeneration[list_,startPointOnBeta_]:=If[#==0,Print["Error in BetaSegmentGeneration! There is no \[Beta]-segment with starting point "<>ToString[startPointOnBeta]<>" in the list "<>ToString[list]<>"!"];Abort[],#]&@Complement[FirstCase[list,v_/;MemberQ[v,startPointOnBeta],{0,startPointOnBeta}],{startPointOnBeta}][[1]];
ElementaryBetaSegmentsForSingleBeta[xi_,yi_,inputListOfAllowedBetaSegments_:BetaSegmentBasis]:=Module[
{
segmentList={},
allowedBetaSegments=inputListOfAllowedBetaSegments,
oldpoint=xi,
newpoint,
oldLength=Length[BetaSegmentBasis]+1,(*This is for sanity checks only*)
newLength=Length[BetaSegmentBasis](*This is for sanity checks only*)
},
While[oldpoint!=yi,
oldLength=newLength;
newpoint=BetaSegmentGeneration[allowedBetaSegments,oldpoint];
segmentList=Append[segmentList,{oldpoint,newpoint}];
allowedBetaSegments=DeleteCases[allowedBetaSegments,Sort[{oldpoint,newpoint}]];
newLength=Length[allowedBetaSegments];
If[oldLength==newLength,Print["ERROR in \[Beta]-segment generation!"];Abort[]];
oldpoint=newpoint;
];
segmentList
];
ElementaryBetaSegmentsOriented[x_,y_]:=Flatten[Apply[ElementaryBetaSegmentsForSingleBeta,PathsOnBetas[x,y],1],1];
BetaSegmentVector[x_,y_]:=Total[ElementaryBetaSegmentsOriented[x,y]/.BetaSegmentBasisRepRules];

BetaSegmentsFromRegions=FindBetaEdges/@Range[1,NR];
BetaSegmentsFromAllRegions=Join[BetaSegmentsFromRegions,multiplicity0Regions[[All,2]]];

OneHalfOfBetaCurves[betacurve_]:=ElementaryBetaSegmentsForSingleBeta[betacurve[[1]],betacurve[[2]]];
BothHalvesOfBetaCurves[betacurve_]:=Join[#,ElementaryBetaSegmentsForSingleBeta[betacurve[[2]],betacurve[[1]],Complement[BetaSegmentBasis,{Sort[#[[-1]]]}]]]&@OneHalfOfBetaCurves[betacurve];
BetaSegmentsFromBetaCurves=BothHalvesOfBetaCurves/@betas;

BetaSegmentsFromRegionsAndBetaCurves=Join[BetaSegmentsFromAllRegions,BetaSegmentsFromBetaCurves];
DomainsMatrix=Transpose[Total[#/.BetaSegmentBasisRepRules]&/@BetaSegmentsFromRegionsAndBetaCurves];
FindAConnectingDomain[x_,y_]:=Drop[LinearSolve[DomainsMatrix,BetaSegmentVector[x,y]],-NB];
AlexanderGradingEvaluation=Function[{alex},Normal[SparseArray[#[[1]]->-#[[3,alex]]&/@Join[basepointRegions,multiplicity0Regions],Length[BetaSegmentsFromAllRegions],0]]]/@Range[NC];
EulerNumber4Evaluation=Normal[Join [SparseArray[#->2&/@RegionsBigons,NR,0]+SparseArray[#[[1]]->#[[4]]&/@basepointRegions,NR,0],SparseArray[#[[1]]-NR->#[[4]]&/@multiplicity0Regions,Length[multiplicity0Regions],0]]];
IncreaseAlexGradingFromXtoY[x_,y_]:=FindAConnectingDomain[x,y].AlexanderGradingEvaluation[[#]]&/@Range[NC];
IncreaseDeltaGradingFromXtoY[x_,y_]:=(#.EulerNumber4Evaluation+Multiplicities4AtCorners[#,x]+Multiplicities4AtCorners[#,y])/4&@FindAConnectingDomain[x,y];
IntersectionPointsOfAllRegionsWithMultiplicities=Join[DeleteCases[#,\[Placeholder]]&/@regionsInput[[All,2;;5]],Flatten/@multiplicity0Regions[[All,2]]];
Multiplicities4AtCorners[domain_,gen_]:=domain.(Function[{region},Total[Count[IntersectionPointsOfAllRegionsWithMultiplicities[[region]],#]&/@gen]]/@Range[Length[IntersectionPointsOfAllRegionsWithMultiplicities]]);

(* grading checks *)
GradingsCheck=0;
If[Length[DeleteCases[Total[Total[#/.BetaSegmentBasisRepRules]&/@BetaSegmentsFromBetaCurves],v_/;Abs[v]===1]]!=0,GradingsCheck=1;Print["ERROR: There are some \[Beta]-segments that lie on no or multiple \[Beta]-curves. Please check your input!"]];
If[Length[DeleteCases[Total[Total[#/.BetaSegmentBasisRepRules]&/@BetaSegmentsFromAllRegions],0]]!=0,GradingsCheck=1;Print["ERROR: Each \[Beta]-segments should be the boundary of exactly two regions (including the multiplicity 0 regions). However, this does not seem to be the case. Please check your input!"]];
If[GradingsCheck===0,Print["Grading calculations completed successfully."]];
ClearAll[GradingsCheck];
];


Step5Differentials:=Module[{},
(* Now each domain has an index and we only refer to the domains by their indices *)
(* List of Euler numbers of all domains *)
TimeProcessStarted=Now;
PrintTemporary["Process started at ",TimeProcessStarted];
EulerNumber4=Parallelize[If[Intersection[RegionsBigons,#]=={},0,2]&/@AllDomains];
(* multiplicities at generator intersection points *)
NxOrYCorners4[domainindex_,generatorindex_]:=ToVector[AllDomains[[domainindex]],NR].AbsB.ToVector[generators[[generatorindex]],NI];
(* Add all three components above together *)
Index[domainindex_,xindex_,yindex_]:=NxOrYCorners4[domainindex,xindex]+NxOrYCorners4[domainindex,yindex]+EulerNumber4[[domainindex]];
(* Compute starting and ending intersection points of all domains *)
PrintTemporary["Computed indices for domains."];xpreForAllDomains=Parallelize[Flatten[Position[ToVector[AllDomains[[#]],NR].B,1]]&/@Range[1,Length[AllDomains]]];
PrintTemporary["Computed starting intersection points of domains."];ypreForAllDomains=Parallelize[Flatten[Position[ToVector[AllDomains[[#]],NR].B,-1]]&/@Range[1,Length[AllDomains]]];
(* Find all starting generators of domains; this can take quite a while *)
xForAllDomainsF[c_]:={c[[1]],#}&/@Flatten[Position[generators,_List?(SubsetQ[#,c[[2]]]&),1]];
PrintTemporary["Computed ending intersection points of domains."];PrintTemporary["There are "<>ToString[Length[xpreForAllDomains]]<>" domains that I need to look at. Sorting domains by starting generators..."];xForAllDomains=ParallelMap[xForAllDomainsF,Transpose[{Range[Length[xpreForAllDomains]],xpreForAllDomains}]];
(* rearrange xForAllDomains, so that it is now a list with list[[xindex]]=list of domains with starting generator xindex *)
DomainsForX=ToExpression/@SparseArray[#[[1,2]]->ToString[#[[All,1]]]&/@GatherBy[Flatten[xForAllDomains,1],Last],{Length[generators]},"{}"];
(* Given domain and starting generator, find end generator *)
yFromDomainAndX[domainindex_,xindex_]:=If[#=={},0,#[[1,1]]]&@Position[generators,SortBy[Join[Complement[generators[[xindex]],xpreForAllDomains[[domainindex]]],ypreForAllDomains[[domainindex]]],WhichBetaQ]];
(* Note: there is at most one domain connecting two generators (nice diagrams are totally admissible) 
We build a matrix from DomainsForX, by essentially replacing the list of domains for each xindex by a vector with vector[[yindex]]=domain connecting xindex and yindex with the correct index.
So the columns in StructureMapsDomains corrspond to x's, because we transpose.
*)

(* Compute Structure Maps as a Sparse Array *)
PrintTemporary["Calculation of the structure map. There are "<>ToString[Length[DomainsForX]]<>" generators."];
StructureMapsDomainsSparseArrayRules=Flatten[Parallelize@MapIndexed[
Apply[
Function[
{domainindex,yindex},
{yindex,#2[[1]]}-> If[Index[domainindex,#2[[1]],yindex]==4,domainindex,0]
],
Select[
Function[{domainindex},{domainindex,yFromDomainAndX[domainindex,#2[[1]]]}]/@#1,Function[{pair},pair[[2]]!=0]
],
1
]&,
DomainsForX]];
(* Convert entries to strings as there might be multiple domains connecting the same generators and sparse arrays apparently cannot have lists as entries (why?) *)
StructureMapsDomainsSparseArrayRulesAsStrings=(#[[1,1]]->ToString[#[[All,2]]])&/@GatherBy[DeleteCases[StructureMapsDomainsSparseArrayRules,v_/;v[[2]]==0],#[[1]]&];
StructureMapsDomainsSparse=SparseArray[StructureMapsDomainsSparseArrayRulesAsStrings,{Length[generators],Length[generators]},0];

AlgebraRepRules=(#[[1]]->#[[2]])&/@basepointRegions;
StructureMapsAux0Sparse[DomainIndex_]:=
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"0", 
RowBox[{"DomainIndex", "===", "0"}]},
{
RowBox[{
RowBox[{"Apply", "[", 
RowBox[{"Times", ",", 
RowBox[{"DeleteCases", "[", 
RowBox[{
RowBox[{
RowBox[{"AllDomains", "[", 
RowBox[{"[", "DomainIndex", "]"}], "]"}], "/.", "AlgebraRepRules"}], ",", "_Integer"}], "]"}]}], "]"}], "/.", "AlgebraRelations"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
StructureMapsAux1Sparse[DomainIndex_]:=If[DomainIndex===0,0,Total[StructureMapsAux0Sparse/@ToExpression[DomainIndex]]];
PrintTemporary["Calculation of StructureMapsSparse."];
differentials=SparseArray[(#[[1]]->StructureMapsAux1Sparse[#[[2]]])&/@ArrayRules[StructureMapsDomainsSparse],{Length[generators],Length[generators]},0];
GenIndexFromNewIndex[sublist_,index_,target_:generators]:=Position[target,sublist[[index]]][[1,1]];
GenIndexFromNewIndex::usage="GenIndexFromNewIndex[sublist_,index_] finds the index of a generator in 'generators', given an index of a generator in a sublist of generatorsit. An optional parameter specifies the target index list, default is 'generators'.";
Print["This process took ",ToString[DateDifference[TimeProcessStarted,Now,"Minute"]],"."];
(* backup *)
DumpSave[BackupFilePath<>"_BeforeCancellation.mx","Global`"];
Print[" << backup saved at: " ,BackupFilePath<>"_BeforeCancellation.mx >>"];
];


Step6Cancellation:=Module[{},
(* cancellation function *)
Cancellation::usage="Cancellation[StructureMaps,generators] computes the complex obtained from StructureMaps by doing certain cancellations. 'genset' is the set of generators underlying 'StructureMaps'. 
The way cancellations are carried out can be affected by an optional third parameter, which takes one of the following values:
1) 0; this is the default and means that in each iteration, only a cancellation from second generator to the first will be carried out (if possible). 
2) 1, or in fact any other integer; In this case, any identity morphism will be cancelled (if possible).
3) list of generator pairs {endgen,startgen}. Those cancellations will be performed if possible. Cancellation will stop at the first instance the conditions for cancellation are not satisfied. The indices here are those corresponding to 'genset'";
Cancellation[StructureMaps_,genset_,genstocancelInput_:0]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
generatorsit=genset,
genstocancel=genstocancelInput,
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}], "}"}], 
RowBox[{"genstocancelInput", "===", "0"}]},
{
RowBox[{
RowBox[{"Cases", "[", 
RowBox[{
RowBox[{"ArrayRules", "[", "StructureMaps", "]"}], ",", 
RowBox[{"v_", "/;", 
RowBox[{"OddQ", "[", 
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancelInput", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancelInput", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
TimeProcessStarted=Now;
PrintTemporary["Process started at ",TimeProcessStarted];
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[If[IntegerQ[genstocancelInput],False,(DuplicateFreeQ[Flatten[genstocancelInput]]&&SubsetQ[Range[1,Length[genset]],Flatten[genstocancelInput]])==False],Print["USER ERROR: Check you generator pairs you want cancelled!"],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond===0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[OddQ[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1
];
If[coorcond===0,coorexit=1;Print["No Cancellation possible."],
(* cancellation iteration *)
Monitor[
While[If[genstocancelInput===0,
diff2=!={}&&coorexit===0&&Length[generatorsit]>Length[SurvivingGeneratorsAfterFirstCancellation],
diff2=!={}&&coorexit===0],
(* In case of a prescribed list of cancellation pairs, removing the next pair to be cancelled and shifting the indices *)
If[IntegerQ[genstocancel]===False,genstocancel=Map[GenIndexFromNewIndex[generatorsit,#,generatorsit[[RemainingGenRange]]]&,Drop[genstocancel,1],{2}]];
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit= Map[PolynomialMod[#,2]/.AlgebraRelations&,MMit[[RemainingGenRange,RemainingGenRange]]+Outer[Times,vc,vb,1,1],{2}];
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"{", 
RowBox[{"1", ",", "2"}], "}"}], "}"}], 
RowBox[{"genstocancelInput", "===", "0"}]},
{
RowBox[{
RowBox[{"Cases", "[", 
RowBox[{
RowBox[{"ArrayRules", "[", "MMit", "]"}], ",", 
RowBox[{"v_", "/;", 
RowBox[{
RowBox[{"v", "[", 
RowBox[{"[", "2", "]"}], "]"}], "===", "1"}]}]}], "]"}], "[", 
RowBox[{"[", 
RowBox[{"All", ",", "1"}], "]"}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancel", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancel", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond===0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[OddQ[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond===0,coorexit=1];
it=it+1;]
,"Iteration: "<>ToString[it+1]<>"\nNumber of remaining generators: "<>ToString[Length[generatorsit]]
];
];
Output=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{
RowBox[{
RowBox[{"PolynomialMod", "[", 
RowBox[{
RowBox[{"Normal", "[", "MMit", "]"}], ",", "2"}], "]"}], "/.", "AlgebraRelations"}], ",", "generatorsit"}], "}"}], 
RowBox[{"genstocancel", "===", "0"}]},
{
RowBox[{"{", 
RowBox[{
RowBox[{
RowBox[{"PolynomialMod", "[", 
RowBox[{
RowBox[{"Normal", "[", "MMit", "]"}], ",", "2"}], "]"}], "/.", "AlgebraRelations"}], ",", "generatorsit", ",", "LOGcancelledgenerators"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*More Feedback*)
Print["This calculation finished after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>" and took ",ToString[DateDifference[TimeProcessStarted,Now,"Minute"]],"."];
Print["There are ",Length[generatorsit]," generators left.",If[genstocancelInput=!=0&&Length[LOGcancelledgenerators]>0," The cancelled generators were: \n",""],If[genstocancelInput=!=0&&Length[LOGcancelledgenerators]>0,Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm,""]];
]
];
Output
];

(* Find "identity" labels; this is only used in nonsparse cancellation below*)
IdentityQ[v_]:=(v===1);

(* obsolete cancellation function; we do everything sparse now *)
CancellationNonSparse::usage="Cancellation[StructureMaps,generators,genset] computes the complex obtained from StructureMaps by doing certain cancellations. 'generators' is the set of generators underlying 'StructureMaps'. 
The way cancellations are carried out can be affected by an optional third parameter, which takes one of the following values:
1) 1, or in fact any other integer; In this case, any identity morphism will be cancelled (if possible).
2) list of generator pairs {endgen,startgen}. Those cancellations will be performed if possible. Cancellation will stop at the first instance the conditions for cancellation are not satisfied. The indices here are those corresponding to 'generators'";
CancellationNonSparse[StructureMaps_,genset_,genstocancelInput_:1]:=CancellationNonSparse0[StructureMaps,genset,genstocancelInput];
CancellationNonSparse0[StructureMaps_,genset_,genstocancelInput_]:=Module[{
MMit=StructureMaps,(* MMit[[y,x]], MMit[[All,i]]= column i *)
generatorsit=genset,
genstocancel=genstocancelInput,
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Position", "[", 
RowBox[{"StructureMaps", ",", 
RowBox[{"_", "?", "IdentityQ"}], ",", 
RowBox[{"{", "2", "}"}]}], "]"}], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancelInput", "===", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancelInput", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),(* diff2: positions of honest differentials in MMtit*)
it=0,(* iterator counting the number of cancellations *)
coorit=1,(* iterator testing all positions *)
coorcond=0,(* flag. 1: generator pair at current coor can be cancelled; 0: we need to look further, so coorit=coorit+1 *)
coorexit=0,(* flag. 0: there are still untested generator pairs; 1: none of the generator pairs can be cancelled *)
cooritmax=0,(* auxiliary variable for flag coorexit *)
vb={},
vc={},
coor={1,2},
RemainingGenRange=Range[3,Length[StructureMaps]],
Output={{},{},{}},
LOGcancelledgenerators={}(* list of all cancelled generatorpairs {{enditerindex,startiterindex},{endgensetindex,startgensetindex}}; iterindex means the index of the generator in the iteration step in which it is cancelled. gensetindex menas its index in 'genset'. *)
},
TimeProcessStarted=Now;
PrintTemporary["Process started at ",TimeProcessStarted];
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[If[IntegerQ[genstocancelInput],False,(DuplicateFreeQ[Flatten[genstocancelInput]]&&SubsetQ[Range[1,Length[genset]],Flatten[genstocancelInput]])==False],Print["USER ERROR: Check you generator pairs you want cancelled!"],
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1;Print["No Cancellation possible."],
(* cancellation iteration *)
Monitor[
While[diff2=!={}&&coorexit==0,
(* In case of a prescribed list of cancellation pairs, removing the next pair to be cancelled and shifting the indices *)
If[IntegerQ[genstocancel]==False,genstocancel=Map[GenIndexFromNewIndex[generatorsit,#,generatorsit[[RemainingGenRange]]]&,Drop[genstocancel,1],{2}]];
(* record which generators are cancelled in this iteration *)
LOGcancelledgenerators=Append[LOGcancelledgenerators,{coor,{GenIndexFromNewIndex[generatorsit,coor[[1]],genset],GenIndexFromNewIndex[generatorsit,coor[[2]],genset]}}];
(* Adding contribution from cancelled pair to remaining morphisms *)
MMit=PolynomialMod[MMit[[RemainingGenRange,RemainingGenRange]]+Outer[Times,vc,vb,1,1],2];
(* cancelling generators *)
generatorsit=generatorsit[[RemainingGenRange]];
(* find new generator pairs *)
diff2=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Position", "[", 
RowBox[{"MMit", ",", 
RowBox[{"_", "?", "IdentityQ"}], ",", 
RowBox[{"{", "2", "}"}]}], "]"}], 
RowBox[{"IntegerQ", "[", "genstocancelInput", "]"}]},
{
RowBox[{"If", "[", 
RowBox[{
RowBox[{"genstocancel", "==", 
RowBox[{"{", "}"}]}], ",", 
RowBox[{"{", "}"}], ",", 
RowBox[{"{", 
RowBox[{"genstocancel", "[", 
RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(* Reset the generator pair iterator *)
coorit=1;
(* Reset flag *)
coorcond=0;
(* Reset auxiliary variable for flag coorexit *)
cooritmax=Length[diff2];
(* test for generator pairs that can be cancelled *)
While[coorit<=cooritmax&&coorcond==0,
coor=diff2[[coorit]];
RemainingGenRange=Complement[Range[1,Length[MMit]],coor];
vc=MMit[[RemainingGenRange,coor[[2]]]]; (* image of x *)
vb=MMit[[coor[[1]],RemainingGenRange]];  (* "preimage" of y *)
If[IdentityQ[MMit[[coor[[1]],coor[[2]]]]]&&MMit[[coor[[1]],coor[[1]]]]==MMit[[coor[[2]],coor[[2]]]],coorcond=1,coorcond=0];
coorit=coorit+1;
];
If[coorcond==0,coorexit=1];
it=it+1;]
,"Iteration: "<>ToString[it+1]<>"\nNumber of remaining generators: "<>ToString[Length[generatorsit]]
];
];
Output=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"{", 
RowBox[{"MMit", ",", "generatorsit"}], "}"}], 
RowBox[{"genstocancel", "===", "0"}]},
{
RowBox[{"{", 
RowBox[{"MMit", ",", "generatorsit", ",", "LOGcancelledgenerators"}], "}"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
(*More Feedback*)
Print["This calculation finished after "<>ToString[it]<>" iteration"<>If[it==1,"","s"]<>" and took ",ToString[DateDifference[TimeProcessStarted,Now,"Minute"]],"."];
Print["There are ",Length[generatorsit]," generators left.",If[genstocancelInput=!=0&&Length[LOGcancelledgenerators]>0," The cancelled generators were: \n",""],If[genstocancelInput=!=0&&Length[LOGcancelledgenerators]>0,Transpose[{"("<>ToString[#[[1,2]]]<>")",ToString[#[[2,2]]],"\[DownArrow]",ToString[#[[2,1]]],"("<>ToString[#[[1,1]]]<>")"}&/@LOGcancelledgenerators]//MatrixForm,""]];
];
];
Output
];
];


Step7PostProcessing:=Module[{},
OutputPreparation;
HomotopyPreparation;
];


OutputPreparation:=Module[{},
GenTableWithIdems[gens_]:=MatrixForm[Sort[{IdemForGenQ[gens[[#[[1]]]]],#}&/@GatherBy[Range[Length[gens]],IdemForGenQ[gens[[#]]]&]]];
GenTableWithIdems::usage="GenTableWithIdems[gens_] displays a list of generators gens, ordered by idempotents.";

(* generator gradings *)
AlexanderGradingsRelative[generatorset_]:=Join[{ConstantArray[0,NC]},IncreaseAlexGradingFromXtoY[generatorset[[1]],#]&/@Drop[generatorset,1]];
DeltaGradingsRelative[generatorset_]:=Join[{0},IncreaseDeltaGradingFromXtoY[generatorset[[1]],#]&/@Drop[generatorset,1]];
AlexanderGradingsAbsolute[generatorset_]:=Module[{list=AlexanderGradingsRelative[generatorset],shift},shift=Mean/@Transpose[list];#-shift&/@list];
DeltaAndAlexGradings[generatorset_]:=Join[Split[DeltaGradingsRelative[generatorset],False],AlexanderGradingsAbsolute[generatorset],2];
AllGradingsAndIdems[generatorset_]:=Join[Split[IdemForGenQ/@generatorset,False],DeltaAndAlexGradings[generatorset],2];
AllGradingsIdemsAndIndices[generatorset_]:=MapIndexed[Join[#2,#1]&,AllGradingsAndIdems[generatorset]];
(* display functions for gradings *)
GradingsOutputForm[variable_,grading_]:=If[IntegerQ[grading],variable^HoldForm[grading],variable^Style[HoldForm[grading],Tiny],1];
AlexgradingsOutputForm[grading_,startAlex_:1]:=Times@@MapIndexed[Function[{alex,index},GradingsOutputForm[Subscript[t, index[[1]]+startAlex-1],alex]],grading[[startAlex;;]]];
DeltagradingOutputForm[grading_]:=GradingsOutputForm[\[Delta],grading];
DeltaAndAlexgradingOutputForm[grading_,startAlex_:1]:=DeltagradingOutputForm[grading[[1]]]*AlexgradingsOutputForm[grading[[2;;]],startAlex];
CollapseAlexGradings::usage="CollapseAlexGradings reduces the Alexander grading to a one-variate grading; the input grading should be of the full form (index,site,delta,alexgradings...); the output is (index,site,delta,alexgradings...). There is an optional parameter which can be used to reverse orientations of some strands; the parameter should be a list of \[PlusMinus]1s, one for each colour, where -1 means orientation reversal.";
CollapseAlexGradings[grading_,switch_:0]:=Module[{switchvector},
switchvector=If[switch===0,ConstantArray[1,Length[grading]-3],switch];
Join[grading[[1;;3]],{grading[[2]]/.{"a"->1,"b"->1,"c"->-1,"d"->-1}},{switchvector.grading[[4;;]]}]
];

(* Labelled graph output *)
PQArrowStyle[v_]:=If[Exponent[v,q]>0,If[Exponent[v,p]>0,{Thick,Black},{Dashed,Black}],Black];
WhiteBackground[v_]:=Framed[Style[v],{Background->White,FrameStyle->White,FrameMargins->0}];
VertexLabelGeneration[VertexLabelSwitch_,generators_,npos_,grading_]:=
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"None", 
RowBox[{"VertexLabelSwitch", "===", "0"}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{"ToString", "[", "#1", "]"}], ",", "Center"}], "]"}]}], ")"}], "&"}], ",", "npos"}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "1"}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{
RowBox[{"ToString", "[", "#1", "]"}], "<>", "\"\<\\n\>\"", "<>", 
RowBox[{"ToString", "[", 
RowBox[{"generators", "[", 
RowBox[{"[", "#1", "]"}], "]"}], "]"}]}], ",", "Center"}], "]"}]}], ")"}], "&"}], ",", "npos"}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "2"}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{"WhiteBackground", "[", 
RowBox[{"DeltaAndAlexgradingOutputForm", "[", "#1", "]"}], "]"}], ",", "Above"}], "]"}]}], ")"}], "&"}], ",", 
RowBox[{"grading", "[", 
RowBox[{"[", "npos", "]"}], "]"}]}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<A\[Delta]\>\""}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{"AlexgradingsOutputForm", "[", "#1", "]"}], ",", "Above"}], "]"}]}], ")"}], "&"}], ",", 
RowBox[{"grading", "[", 
RowBox[{"[", "npos", "]"}], "]"}]}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<A\>\""}]},
{
RowBox[{"MapIndexed", "[", 
RowBox[{
RowBox[{
RowBox[{"(", 
RowBox[{
RowBox[{"#2", "[", 
RowBox[{"[", "1", "]"}], "]"}], "->", 
RowBox[{"Placed", "[", 
RowBox[{
RowBox[{"GradingsOutputForm", "[", 
RowBox[{"\[Delta]", ",", "#1"}], "]"}], ",", "Center"}], "]"}]}], ")"}], "&"}], ",", 
RowBox[{"grading", "[", 
RowBox[{"[", "npos", "]"}], "]"}]}], "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<\[Delta]\>\""}]}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);
ShowGraph0[StructureMap_,generators_,VertexLabelSwitch_,EdgeLabelSwitch_,pos_,CoordList_,precomputedgradings_:0]:=Module[{npos=pos,StructureMaps,gens,grading},
If[IntegerQ[pos],npos=Range[Length[generators]]];If[precomputedgradings===0,grading=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"DeltaAndAlexGradings", "[", "generators", "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<A\[Delta]\>\""}]},
{
RowBox[{"DeltaGradingsRelative", "[", "generators", "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<\[Delta]\>\""}]},
{
RowBox[{"AlexanderGradingsAbsolute", "[", "generators", "]"}], 
RowBox[{"VertexLabelSwitch", "===", "\"\<A\>\""}]},
{"0", "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\),grading=precomputedgradings];
StructureMaps=StructureMap[[npos,npos]];
gens=generators[[npos]];AdjacencyGraph[Map[If[#=!=0,1,0]&,Transpose[StructureMaps],{2}],{
DirectedEdges->If[EdgeLabelSwitch===0,False,True],
EdgeStyle->Apply[((#2->#1)->PQArrowStyle[StructureMaps[[#1,#2]]])&,Position[Map[If[#=!=0,1,0]&,StructureMaps,{2}],v_/;v==1,{2}],{1}],
GraphLayout->"SpringElectricalEmbedding",VertexCoordinates->CoordList,
GraphHighlight->(#[[2]]->#[[1]]&)/@Position[StructureMaps,_?IdentityQ,{2}],
EdgeLabels->If[EdgeLabelSwitch===0,None,Apply[((#2->#1)->WhiteBackground[StructureMaps[[#1,#2]]] )&,Position[Map[If[#=!=0,1,0]&,StructureMaps,{2}],v_/;v==1,{2}],{1}]],
VertexSize->0.3,
ImageSize->Small,
VertexStyle->((#1->IdemForGenQ[gens[[#1]]]/.{"a"->Directive[Red,EdgeForm[None]],"b"->Directive[Blue,EdgeForm[None]],"c"->Directive[Green,EdgeForm[None]],"d"->Directive[Yellow,EdgeForm[None]]})&/@Range[Length[npos]]),
VertexLabels->VertexLabelGeneration[VertexLabelSwitch,generators,npos,grading]
}]];
ShowGraph::usage="ShowGraph[maps_,gens_,VertexLabelSwitch_:1,EdgeLabelSwitch_:1,pos_:0,CoordList_:Automatic] draws a graphical representation of 'maps'. 'gens' is the underlying set of generators with differentials 'maps'. 
1) The optional parameter 'VertexLabelSwitch' can be set to 0 to suppress any labelling of vertices, 1 (default) to show the generator index or 2 to give full details on generators.
2) The optional parameter 'EdgeLabelSwitch' can be set to 0 to suppress any labelling and orientation of edges or 1 (default) to show both. Note that the edges are dashed iff they correspond to differentials along powers of q; this agrees with the conventions in [Zib17].
3) The optional parameter 'pos' is an integer by default, in which case all generators are shown; alternatively, 'pos' can be a list of indices of generators in 'gens', in which case only the full subgraph spanned by these generators is shown. 
4) Finally, the optional parameter 'CoordList' can be set to a list of coordinates for all vertices of the displayed graph. If no such coordinate list is specified, 'SpringElectricalEmbedding' is chosen as the preferred style.";
ShowGraph[maps_,gens_,VertexLabelSwitch_:1,EdgeLabelSwitch_:1,pos_:0,CoordList_:Automatic,precomputedgradings_:0]:=
If[Length[maps]!=Length[gens],Print["USER ERROR: Generator set cannot belong to the structure maps!"],ShowGraph0[maps,gens,VertexLabelSwitch,EdgeLabelSwitch,pos,CoordList,precomputedgradings]];

(* DotGrid output *)
LDot[indexSiteAndGrading_,alexstart_:3]:=Module[{alexStart,graphicswidth},
alexStart=Min[alexstart,Length[indexSiteAndGrading]-2](* alexstart cannot be larger than the number of colours, but we should allow it to be NC+1, so no alexgradings are displayed *);
graphicswidth=32+22(Length[indexSiteAndGrading]-2-alexStart)(* 32 for \[Delta] plus 22 for each displayed Alexgrading *);
Graphics[{indexSiteAndGrading[[2]]/.{"a"->Red,"b"->Blue,"c"->Green,"d"->Yellow},Disk[{0,0},22],Black,Inset[indexSiteAndGrading[[1]],{0,0},Background->indexSiteAndGrading[[2]]/.{"a"->Red,"b"->Blue,"c"->Green,"d"->Yellow}],Black,Text[DeltaAndAlexgradingOutputForm[indexSiteAndGrading[[3;;]],alexStart],{0,50}],Transparent,Disk[{0,10},{graphicswidth,10}]},ImageSize->graphicswidth]
];
LDots[indexSiteAndGradinglist_,alexStart_:3,multiplicity_:0]:=If[ListQ[indexSiteAndGradinglist],If[multiplicity===1,Times@@(LDot[#,alexStart]&/@(Prepend[#[[1]],#[[2]]]&/@Normal[CountsBy[indexSiteAndGradinglist,#[[2;;]]&]])),Times@@(LDot[#,alexStart]&/@indexSiteAndGradinglist)],indexSiteAndGradinglist];
DotGrid::usage="DotGrid[gens_,subset_:0,alexstart_:3] displays the generators and their gradings; the first two Alexander gradings (usually those for the two open strands) are shown graphically in terms of their position in a grid: \!\(\*SubscriptBox[\(t\), \(1\)]\) increases from top to bottom in steps of 1/2, \!\(\*SubscriptBox[\(t\), \(2\)]\) increases from left to right in steps of 1/2. The generators are shown as dots whose colour corresponds to the four sites of the tangle. The index of the generator is shown in the dot. A label above the generator shows the \[Delta]-grading along with any other Alexander gradings. DotGrid takes three optional parameters: 
1) The first can be used to display only a subset of generators, by specifying a list of corresponding generator indices. 
2) The second parameter can be used to vary the number of Alexander gradings. Usual values are 
  a) 0 (show no Alexander gradings), 
  b) 1 (show all Alexander gradings), 
  c) 3 (default: show all Alexander gradings except the first two), 
  d) -1 (collapse all Alexander gradings),
  e) a list of \[PlusMinus]1s as in 'CollapseAlexGradings' to reverse some orientations before collapsing.
3) The third parameter can be used to show generators in the same gradings as distinct dots labelled by their indices (0: default), or as single dots with multiplicities without any indices (1).";
DotGrid[gens_,subset_:0,alexstart_:3,multiplicity_:0,precomputedgradings_:0]:=Module[
{
t1min,
t1max,
t2min,
t2max,
GridRules,
GridTable,
subgens=If[IntegerQ[subset],Range[Length[gens]],subset],
gradings,
alexStart
},
gradings=If[precomputedgradings===0,If[alexstart===-1,CollapseAlexGradings/@AllGradingsIdemsAndIndices[gens],If[Head[alexstart]===List,CollapseAlexGradings[#,alexstart]&/@AllGradingsIdemsAndIndices[gens],AllGradingsIdemsAndIndices[gens]]],precomputedgradings];
alexStart=If[MemberQ[{-1,0},alexstart]||Head[alexstart]===List,Length[gradings[[1]]],alexstart];
t1min=Min[gradings[[All,4]]];
t1max=Max[gradings[[All,4]]];
t2min=If[Length[#[[1]]]>=5,Min[#[[All,5]]],0]&@gradings;
t2max=If[Length[#[[1]]]>=5,Max[#[[All,5]]],0]&@gradings;
GridRules=\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{
RowBox[{"Join", "[", 
RowBox[{
RowBox[{"GroupBy", "[", 
RowBox[{
RowBox[{"gradings", "[", 
RowBox[{"[", "subgens", "]"}], "]"}], ",", 
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"Length", "[", "#", "]"}], ">=", "5"}], ",", 
RowBox[{"ToString", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"2", 
RowBox[{"#", "[", 
RowBox[{"[", "4", "]"}], "]"}]}], ",", 
RowBox[{"2", 
RowBox[{"#", "[", 
RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], "]"}], ",", 
RowBox[{"ToString", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"#", "[", 
RowBox[{"[", "4", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], "]"}], "&"}]}], "]"}], ",", 
RowBox[{"Association", "[", 
RowBox[{
RowBox[{"\"\<{\>\"", "<>", 
RowBox[{"ToString", "[", "0", "]"}], "<>", "\"\<, \>\"", "<>", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"2", "t2max"}], "+", "1"}], "]"}], "<>", "\"\<}\>\""}], "->", "\"\<\[Rule]t\>\""}], " ", "]"}]}], "]"}], 
RowBox[{
RowBox[{"alexstart", "===", 
RowBox[{"-", "1"}]}], "||", 
RowBox[{
RowBox[{"Head", "[", "alexstart", "]"}], "===", "List"}]}]},
{
RowBox[{"Join", "[", 
RowBox[{
RowBox[{"GroupBy", "[", 
RowBox[{
RowBox[{"gradings", "[", 
RowBox[{"[", "subgens", "]"}], "]"}], ",", 
RowBox[{
RowBox[{"If", "[", 
RowBox[{
RowBox[{
RowBox[{"Length", "[", "#", "]"}], ">=", "5"}], ",", 
RowBox[{"ToString", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"2", 
RowBox[{"#", "[", 
RowBox[{"[", "4", "]"}], "]"}]}], ",", 
RowBox[{"2", 
RowBox[{"#", "[", 
RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], "]"}], ",", 
RowBox[{"ToString", "[", 
RowBox[{"{", 
RowBox[{
RowBox[{"#", "[", 
RowBox[{"[", "4", "]"}], "]"}], ",", "0"}], "}"}], "]"}]}], "]"}], "&"}]}], "]"}], ",", 
RowBox[{"Association", "[", 
RowBox[{
RowBox[{"\"\<{\>\"", "<>", 
RowBox[{"ToString", "[", "0", "]"}], "<>", "\"\<, \>\"", "<>", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"2", "t2max"}], "+", "1"}], "]"}], "<>", "\"\<}\>\""}], "->", "\"\<\[Rule]\\!\\(\\*SubscriptBox[\\(t\\), \\(2\\)]\\)\>\""}], " ", "]"}], ",", 
RowBox[{"Association", "[", 
RowBox[{
RowBox[{"\"\<{\>\"", "<>", 
RowBox[{"ToString", "[", 
RowBox[{
RowBox[{"2", "t1max"}], "+", "1"}], "]"}], "<>", "\"\<, \>\"", "<>", 
RowBox[{"ToString", "[", "0", "]"}], "<>", "\"\<}\>\""}], "->", "\"\<\\!\\(\\*OverscriptBox[SubscriptBox[\\(t\\), \\(1\\)], \\(\[DownArrow]\\)]\\)\>\""}], " ", "]"}]}], "]"}], "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\);

(*Note: Alexander gradings could be half-integer due to symmetrisation, but the grid table should be whole integers. *)
GridTable=Table[Table[Lookup[GridRules,ToString[{i,ii}]," "],{ii,2t2min,2t2max+1}],{i,2t1min,If[alexstart===-1||Head[alexstart]===List,2t1max,2t1max+1]}];
Grid[Map[LDots[#,alexStart,multiplicity]&,GridTable,{2}],{Frame->All,FrameStyle->Directive[Thickness[0.1],AbsoluteDashing[{100,0.01}],Gray],Background->{{2t2max+1->LightGray},{-2t1min+1->LightGray},{-2t1min+1,2t2max+1}->Gray }}]];

(* Combined final output *)
SplitByComponents[maps_,subset_:0]:=DeleteCases[If[IntegerQ[subset],#,If[IntersectingQ[#,subset]&&IntersectingQ[Complement[Range[Length[maps]],subset],#],Print["Warning! SplitByComponents is splitting connected components!"]];Intersection[#,subset]]&/@ConnectedComponents[AdjacencyGraph[Map[If[#=!=0,1,0]&,maps,{2}],DirectedEdges->False]],{}];
ShowResult::usage="ShowResult[maps_,gens_,switch_:'all'] displays the generators arranged as in 'DotGrid' for each supported Alexander grading corresponding to the colours of closed components along with the complex, sorted into connected components. The complex can be suppressed by setting the third optional parameter to 'gens'.";
ShowResult[maps_,gens_,switch_:"all"]:=Module[{SplitByRemainingAlexGradings,AllGradingsIdemsAndIndices=AllGradingsIdemsAndIndices[gens],SplitByRemainingAlexGradingsAux},
If[MemberQ[{"all","gens"},switch]===False,Print["The optional parameter of 'ShowResult' should be equal to the string 'all' (default) or 'gens'."]Abort[]];
SplitByRemainingAlexGradingsAux[generatorindex_]:=If[Length[#]>5,#[[6;;]],0]&@AllGradingsIdemsAndIndices[[generatorindex]];SplitByRemainingAlexGradings=SortBy[Normal[GroupBy[Range[Length[gens]],SplitByRemainingAlexGradingsAux]],#[[1]]&];
Print[TableForm[{{
If[#[[1]]===0,"",AlexgradingsOutputForm[Join[{0,0},#[[1]]],3]],
DotGrid[gens,#[[2]],0,0,AllGradingsIdemsAndIndices],
If[switch==="all",Times@@(Function[component,ShowGraph[maps,gens,1,0,component,Automatic,AllGradingsIdemsAndIndices]]/@SplitByComponents[maps,#[[2]]]),""]
}}]]&/@SplitByRemainingAlexGradings;
];


];


HomotopyPreparation:=Module[{},
(* Check d^2-relations *)
DSquared[maps_]:=PolynomialMod[(maps.maps),2]/.AlgebraRelations;
DSquared0Q[maps_]:=Length[DeleteCases[Flatten[DSquared[maps]],0]]===0;
DSquared0Q::usage="DSquared0Q[maps_] verifies if the differential 'maps' satisfies the (\!\(\*SuperscriptBox[\(d\), \(2\)]\)=0)-relation.";
(* Definition of Matrix after applying a homotopy.
input is a label and endgenindex and startgenindex *)
(* Matrix of contribution of precompositions of structure map with homotopy *)
PreComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=ArrayPad[Transpose[{Function[{c},homotopy*c]/@MatrixInput[[All,end]]}],{{0},{start-1,Length[MatrixInput]-start}}];
(* Matrix of contribution of postcompositions of structure map with homotopy *)
PostComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=ArrayPad[{Function[{c},homotopy*c]/@MatrixInput[[start,All]]},{{end-1,Length[MatrixInput]-end},{0}}];
(* Matrix of contribution of pre- and postcompositions of structure map with homotopy *)
PreAndPostComposeMatrix[MatrixInput_,homotopy_,start_,end_]:=PostComposeMatrix[MatrixInput,homotopy,start,end]+PreComposeMatrix[MatrixInput,homotopy,start,end];
(* Homotopy without security checks *)
Homotopy[StructureMaps_,homotopy_,start_,end_]:=PolynomialMod[StructureMaps+PreAndPostComposeMatrix[StructureMaps,homotopy,start,end],2]/.AlgebraRelations;
Homotopy::usage="Homotopy[StructureMaps,homotopy,start,end] computes the new StuctureMaps obtained by applying a homotopy to StructureMaps going from generator with index 'start' to generator with index 'end'.";
(*Careful Homotopy; before we apply the homotopy, we first check it the conditions are satisfied, ie start=!=end (could relax to homotopy^2=0) and homotopy*differential*homotopy=0 *)
CarefulHomotopy[StructureMaps_,homotopy_,start_,end_]:=If[start==end, StructureMaps,If[(homotopy*StructureMaps[[start,end]]*homotopy/.AlgebraRelations)===0,Homotopy[StructureMaps,homotopy,start,end],StructureMaps]];
(* homotope away all arrows not labelled by 'variable'; this only works if the differential between startgen and endgen is shortest among all arrows ending ans starting at startgen and endgen *)
SeparateDifferential[differentials_,pos_,variable_]:=Module[
{differentialsit=differentials,
length,
othergens,
homotopyLabels,
startgen=pos[[2]],
endgen=pos[[1]]
},
length=Exponent[differentialsit[[endgen,startgen]],variable];
If[length<1,Print["ERROR: CleanUpGen cannot clean up this position, there is no power of ",variable," at this position!"];Abort[]];
othergens=DeleteCases[Flatten[Position[differentialsit[[All,startgen]],_?(Exponent[#,variable]>0&),1]],endgen];
homotopyLabels=variable^(Exponent[differentialsit[[#,startgen]],variable]-length)&/@othergens;
differentialsit=Fold[CarefulHomotopy[#1,#2[[1]],endgen,#2[[2]]]&][differentialsit,Transpose[{homotopyLabels,othergens}]];
othergens=DeleteCases[Flatten[Position[differentialsit[[endgen,All]],_?(Exponent[#,variable]>0&),1]],startgen];
homotopyLabels=variable^(Exponent[differentialsit[[endgen,#]],variable]-length)&/@othergens;
differentialsit=Fold[CarefulHomotopy[#1,#2[[1]],#2[[2]],startgen]&][differentialsit,Transpose[{homotopyLabels,othergens}]];
differentialsit
];
SeparateAllDifferentials[differentials_,variable_]:=Module[
{differentialsit=differentials,
cleanedPosn={},
remainingPosn,
remainingMinimalPosn,
currentpos
},
While[True,
remainingPosn=Complement[Position[differentialsit,_?(Exponent[#,variable]>0&),{2},Heads->False],cleanedPosn];
remainingMinimalPosn=MinimalBy[remainingPosn,Function[int,If[int<=0,\[Infinity],int]]@Exponent[differentialsit[[#[[1]],#[[2]]]],variable]&];
currentpos=If[Length[#]==0,0,RandomChoice[#]]&@remainingMinimalPosn ;
cleanedPosn=Append[cleanedPosn,currentpos];
If[currentpos==0,Break[]];(* otherwise continue *)
differentialsit=SeparateDifferential[differentialsit,currentpos,variable];
];
differentialsit
];
SeparateAllDifferentials::usage="SeparateAllDifferentials[differentials_,variable_] simplifies the complex defined by 'differentials' with respect to the variable 'variable' by a sequence of homotopies. The output is again a complex in which every vertex is 1-valent with respect to the variable 'variable'.";
CheckIfLoopType[differential_]:=Length[DeleteCases[Total[Transpose[#]+#]&@(differential/.{p->1,q->0}),1]]+Length[DeleteCases[Total[Transpose[#]+#]&@(differential/.{p->0,q->1}),1]]===0;
CheckIfLoopType::usage="CheckIfLoopType[differential_] verifies if the peculiar module defined by 'differential' is loop-type in the sense that every vertex is 2-valent";
SimplifyPQM[differentials_,MaxIterations_:200]:=Module[
{
differentialsit=differentials,
iter
},
Monitor[
For[iter=0,iter<MaxIterations,iter++,
differentialsit=SeparateAllDifferentials[differentialsit,{p,q}[[Mod[iter,2,1]]]];
If[CheckIfLoopType[differentialsit],iter=iter+1;Break[]];
];,"Iteration: "<>ToString[iter]];
Print["Finished calculation after ",iter," iterations. ",If[CheckIfLoopType[differentialsit],"The peculiar module is loop-type.","The peculiar module is not in loop-type form."]];
differentialsit
];
SimplifyPQM::usage="SimplifyPQM[maps_,MaxIterations_:200] performs a sequence of homotopies by alternatingly simplifying the complex with respect to the variables p and q, using the function 'SeparateAllDifferentials'. The iteration terminates either if the complex becomes loop-type (see: 'CheckIfLoopType'), or after 'MaxIterations' iterations. Since a pseudo-random function is invoked by 'SeparateAllDifferentials', the number of iterations to put a complex in loop-type position might vary, as well as the output, if the complex is not in loop-type position.";









(* obsolete code for homotopies - everything which follows can be deleted *)
xfactor=10;
xfactor::usage="Set 'xfactor' equal to a real number between 1 and \[Infinity]. This value determines the complexity of the structure maps; 1 means all morphisms count the same; if it is higher, long sequences of algebra elements contribute less towards the complexity of the structure maps.";
(* PosToBeCleaned is a list of all positions in StructureMaps that we want to clean up, ie homotope to 0 *)
MyLength[v_]:=Exponent[v,p]+Exponent[v,q];
PosToBeCleaned[GenIndexPartitioning_]:=
Flatten[Tuples[{GenIndexPartitioning[[#[[1]]]],GenIndexPartitioning[[#[[2]]]]}]&/@Complement[Tuples[{Range[Length[GenIndexPartitioning]],Range[Length[GenIndexPartitioning]]}],{#,#}&/@Range[Length[GenIndexPartitioning]]],1];
Complexity0[StructureMaps_,PosToBeCleaned0_]:=Module[{
PosToBeCleaned=If[
IntegerQ[PosToBeCleaned0],
Tuples[{Range[Length[StructureMaps]],Range[Length[StructureMaps]]}],
PosToBeCleaned0
]
},
Plus@@(0.1^MyLength[#]&/@DeleteCases[Apply[StructureMaps[[##]]&,PosToBeCleaned,1],0])
];
Complexity[StructureMaps_,PosToBeCleaned_:0]:=Complexity0[StructureMaps,PosToBeCleaned];

(* Definition of Matrix after applying a homotopy.
input is a label and endgenindex and startgenindex *)
(* The condition we check here is slightly stronger than necessary, but quicker. *)
(* start\[NotEqual]end ensures that h^2 vanishes. Also, hD(h) and D(h)h need to vanish. Together with start\[NotEqual]end, StructureMaps[[start,end]]===0 is both necessary and sufficient. *)
CheckIfHomotopyIsAllowed[StructureMaps_,homotopy_,start_,end_]:=If[start!=end&&StructureMaps[[start,end]]===0,{homotopy,start,end},0];

(* Homotopy without security checks *)
OldHomotopy0[StructureMaps_,homotopy_,start_,end_]:=PolynomialMod[StructureMaps+PreAndPostComposeMatrix[StructureMaps,homotopy,start,end],2]/.AlgebraRelations;

(* SplitAlg gives a list of splittings, ie an entry is a pair of algebra elements whose arrow composition is alg *)
SplitAlg[poly_]:=If[poly===0,{},If[#[[1]]===0,Table[{q^i,q^(#[[2]]-i)},{i,0,#[[2]]}],Table[{p^i,p^(#[[1]]-i)},{i,0,#[[1]]}]]&@{Exponent[poly,p],Exponent[poly,q]}];
(* Homotopy with security checks; 
0. Check if genset  has same length as StructureMaps
1. Check if conditions for homotopy are satisfied
2. we do not want to use homotopies with wrong idempotents *)
OldHomotopy[StructureMaps_,genset_,homotopy_,start_,end_]:=
If[Length[StructureMaps]!=Length[genset],Print["USER ERROR: Generator set cannot belong to the structure maps!"],
If[IntegerQ[CheckIfHomotopyIsAllowed[StructureMaps,homotopy,start,end]],
Print["USER ERROR: the conditions for adding a homotopy are not satisfied."],
OldHomotopy0[StructureMaps,homotopy,start,end],Print["USER ERROR: You are trying to use a homotopy with the wrong idempotents. Try again."]]];
OldHomotopy::usage="Homotopy[StructureMaps,genset,homotopy,start,end] computes the new StuctureMaps obtained by applying a homotopy (=algebra element) to StructureMaps going from generator with index 'start' to generator with index 'end' in the underlying set of generators specified by 'genset'.";
(* Need to find homotopies such that a given label at position pos in MatrixInput is killed from precomposition with this homotopy. pos is a list of the form {endcoord,startcoor,position of algebra element in labelling of this arrow}.
Output is a list of pairs of the form {endgenindex of homotopy,index of splitting to be used for this homotopy} *)
AllHomotopiesForPreComp0[MatrixInput_,pos_]:=Flatten[Apply[Tuples[{{#1},{pos[[2]]},Position[MatrixInput[[pos[[1]]]],#2,{1}][[All,1]]}]&,SplitAlg[Part[MatrixInput,##]&@@pos],{1}],1];
AllHomotopiesForPreComp[MatrixInput_,pos_]:=CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForPreComp0[MatrixInput,pos]];
(* same for postcompositions.
Output is a list of pairs of the form {algebra element, startgenindex of homotopy,endgenindex of homotopy} *)
CheckIfHomotopyIsAllowedList[MatrixInput_,list_]:=DeleteCases[Apply[CheckIfHomotopyIsAllowed[MatrixInput,##]&,list,1],0];
AllHomotopiesForPostComp0[MatrixInput_,pos_]:=Flatten[Apply[Tuples[{{#2},Position[MatrixInput[[All,pos[[2]]]],#1,{1}][[All,1]],{pos[[1]]}}]&,SplitAlg[Part[MatrixInput,##]&@@pos],{1}],1];
AllHomotopiesForPostComp[MatrixInput_,pos_]:=
CheckIfHomotopyIsAllowedList[MatrixInput,AllHomotopiesForPostComp0[MatrixInput,pos]];
AllHomotopies[MatrixInput_,pos_]:=Join[
AllHomotopiesForPreComp[MatrixInput,pos],
AllHomotopiesForPostComp[MatrixInput,pos]];
AllHomotopies::usage="AllHomotopies[MatrixInput_,pos_] computes a list of all homotopies that can remove an arrow label specified by 'pos' in the Structure Maps 'MatrixInput'. A homotopy is a list {algebra element, startgenindex of homotopy, endgenindex of homotopy}.";

(* Could speed this up by parallelising, but if we need to check lots of them, ParallelTry should be faster *)
AllComplexities0[StructureMaps_,pos_,PosToBeCleaned_]:=
Apply[Complexity[Homotopy0[StructureMaps,##],PosToBeCleaned]&,
AllHomotopies[StructureMaps,pos]
,{1}];
AllComplexities[StructureMaps_,pos_,PosToBeCleaned_:0]:=AllComplexities0[StructureMaps,pos,PosToBeCleaned];
(* Could speed this up by parallelising, but if we need to check lots of them, ParallelTry should be faster *)
AllComplexities::usage="[StructureMaps_,pos_,PosToBeCleaned_] is a list of the complexities for the possible homotopies killing an alegbra element at position 'pos' in 'Structuremaps', in teh order of 'AllHomotopies'. As for the fucntion 'Complexity', PosToBeCleaned is an optional argument whose default is 0.";
ComplexityAlmostDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_,almostvar_]:=
Min[AllComplexities[StructureMaps,pos,PosToBeCleaned]]<(1+almostvar/100)*CurrentComplexity;
ComplexityDecreasingQ[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_:0,almostvar_:0]:=ComplexityAlmostDecreasingQ[StructureMaps,pos,CurrentComplexity,PosToBeCleaned,almostvar];
ComplexityDecreasingQ::usage="ComplexityDecreasing[StructureMaps_,pos_,CurrentComplexity_,PosToBeCleaned_] determines if there is a homotopy which removes the algebra element at position 'pos' in 'StructureMaps' and decreases the complexity of 'StructureMaps'. PosToBeCleaned is an optional argument as in the function 'Complexity'";

OldSimplifyPQM::usage="SimplifyPQM[StructureMaps_,gensets_,PosToBeCleaned_,MaxIterations_] tries to find a complex homotopic to the input complex which is the direct sum of some subcomplexes whose underlying sets of generators are give by 'PosToBeCleaned', a list of positions to be cleaned, usually generated by PosToBeCleaned. Output is of the form {NewStructureMaps,LOG=Record of added homotopies}";
OldSimplifyPQM[StructureMaps_,gensets_,PosnToBeCleaned_,MaxIterations_]:=Module[{
Output={{},{}},
NGens=Length[gensets],
CurrentComplexity=Complexity[StructureMaps,PosnToBeCleaned],
StructureMapsit=StructureMaps,
iter=0,
pos,(* this is the position we want to clean up in an iteration *)
homotopyStartEnd={},
PosToBeCleaned=Complement[Tuples[{Range[Length[gensets]],Range[Length[gensets]]}],Position[StructureMaps,0]],
start=1,
end=1,
LOG={},
NRandomPicks=0,
cycliccounter=0,
timeused=0,
almostvar=1,
NRandomInd=0,
maxTally=0
},
(* First check if the input is sensible *)
Print[Now];
Monitor[
If[
Length[StructureMaps]!=NGens,Print["USER ERROR: Something is wrong about the generatorsets!"],
(* Calculate list of positions {endgen,startgen,position in label} *)
(* Main iteration *)
While[iter<MaxIterations,
NRandomInd=0;
(* Pick an element in PosOfArrowsToBeRemoved, ie a position of an algebra element that we want to homotope away. We first search for one where there exists a homotopy which decreases the complexity of 'StructureMapsit'. *)
CurrentComplexity=Complexity[StructureMapsit,PosnToBeCleaned];
(*pos=SelectFirst[PosToBeCleaned,Length[AllHomotopies[StructureMapsit,#]]>0&,0];*)
pos=SelectFirst[PosToBeCleaned,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity,PosnToBeCleaned]&,0];
(* If we still have not found a homotopy, we look for one elsewhere that decreases overall complexity *)
If[pos===0,
pos=SelectFirst[PosToBeCleaned,ComplexityDecreasingQ[StructureMapsit,#,CurrentComplexity]&,0];
];
(* If we still have not found a homotopy and we have not repeated the same homotopies too many times, we look for that almost decreases complexity in PosToBeCleaned *)
almostvar=1;
While[pos===0&&almostvar<100&&maxTally<6,
pos=SelectFirst[PosToBeCleaned,ComplexityAlmostDecreasingQ[StructureMapsit,#,CurrentComplexity,PosnToBeCleaned,almostvar]&,0];
almostvar=almostvar+1;
NRandomInd=NRandomInd+1;
];
If[NRandomInd=!=0,NRandomPicks=NRandomPicks+1];
(* If we do not find one that decreases complexity, we 
1) abort
2)pick a random algebra element to be removed; but make sure that it is actually removable ie that there exists a homotopy.  *)
If[pos===0,
(*1*)
Print["Aborted after iteration "<>ToString[iter]];
iter=MaxIterations;
pos=0
(*2*)
(*
PosOfArrowsToBeRemoved=Select[PosOfArrowsToBeRemoved,Length[AllHomotopies[StructureMapsit,#]]>0&];
If[Length[PosOfArrowsToBeRemoved]\[Equal]0,
pos=0;
(* we exit while-loop *)
iter=MaxIterations,
pos=RandomChoice[PosOfArrowsToBeRemoved];
NRandomPicks=NRandomPicks+1
]*)
];
If[
(* If we could not choose any arrow to homotope away (ie p=0; this should rarely happen), then leave out this loop and we exit while-loop. *)
pos=!=0,
cycliccounter=cycliccounter+Position[PosToBeCleaned,pos][[1,1]];
(* Select the homotopy with lowest complexity. *)
homotopyStartEnd=AllHomotopies[StructureMapsit,pos][[Position[#,Min[#]][[1,1]]]]&@AllComplexities[StructureMapsit,pos,PosToBeCleaned];
(* Add the homotopy *)
StructureMapsit=Homotopy0[StructureMapsit,##]&@@homotopyStartEnd;
(* Record what we have just done *)
LOG=Append[LOG,homotopyStartEnd];
(* Compute the new list of arrows which go between different generator sets *)
PosToBeCleaned=RotateLeft[PosToBeCleaned=Complement[Tuples[{Range[Length[gensets]],Range[Length[gensets]]}],Position[StructureMapsit,0]],cycliccounter];
(* Compute maximum number of identical homotopies *)
maxTally=Max[Tally[LOG][[All,2]]];
(* Check if we need to repeat. *)
If[Length[PosToBeCleaned]==0,
iter=MaxIterations;
Print["Success! All Cleaned Up. Could I have some ice cream?"],
(* otherwise increment iter *)
iter=iter+1
];
]
]
],{{"Iteration "<>ToString[iter+1]},{"---------------"},{"Remaining Positions"},{"Complexity"},{N[Complexity[StructureMapsit,PosToBeCleaned]]},{"Number of random picks"},{NRandomPicks}}//MatrixForm
];
Print["I increased complexity ",NRandomPicks," times." ];
Print[Now];
Output={StructureMapsit,LOG}
];

];


PQMFormats:=Module[{},
SitesToAlgebraP[sitepair_]:=Power[p,({
 {\[Placeholder], 1, 2, 3},
 {3, \[Placeholder], 1, 2},
 {2, 3, \[Placeholder], 1},
 {1, 2, 3, \[Placeholder]}
})[[#[[2]],#[[1]]]]]&@(sitepair/.{"a"->1,"b"->2,"c"->3,"d"->4});
SitesToAlgebraQ[sitepair_]:=Power[q,({
 {\[Placeholder], 3, 2, 1},
 {1, \[Placeholder], 3, 2},
 {2, 1, \[Placeholder], 3},
 {3, 2, 1, \[Placeholder]}
})[[#[[2]],#[[1]]]]]&@(sitepair/.{"a"->1,"b"->2,"c"->3,"d"->4});
LoopToPQM[loop_]:=Module[
{output,
generators=MapIndexed[Join[#2,#1]&,loop],
differentials,
rulesForP,
rulesForQ
},
If[OddQ[Length[loop]],Print["Error: The input has an odd number of generators; this cannot be a loop!",Abort[]]];
rulesForP=Join[MapIndexed[{2#2[[1]],2#2[[1]]-1}->SitesToAlgebraP[#1[[All,1]]]&,Partition[loop ,2]],MapIndexed[{2#2[[1]]-1,2#2[[1]]}->SitesToAlgebraP[Reverse[#1[[All,1]]]]&,Partition[loop ,2]]];
rulesForQ=Join[MapIndexed[{Mod[2#2[[1]]+1,Length[loop],1],2#2[[1]]}->SitesToAlgebraQ[#1[[All,1]]]&,Partition[RotateLeft[loop,1] ,2]],MapIndexed[{2#2[[1]],Mod[2#2[[1]]+1,Length[loop],1]}->SitesToAlgebraQ[Reverse[#1[[All,1]]]]&,Partition[RotateLeft[loop,1] ,2]]];
differentials=Normal[SparseArray[rulesForP,{Length[loop],Length[loop]},0]+SparseArray[rulesForQ,{Length[loop],Length[loop]},0]];
output={differentials,generators}
];
(* PQM to loops *)
FindNext[list_,current_]:=FirstCase[list,_?(#[[1]]===current[[2]]&),0];
FindLoops[list_]:=Module[
{current,
currentlist=list,
loop,
loops={}
},
While[Length[currentlist]>0,
current=currentlist[[1]];
currentlist=Drop[currentlist,2];
loop={current};
While[True,
current=FindNext[currentlist,current];
If[IntegerQ[current],Break[]];
currentlist=DeleteCases[currentlist,current|Reverse[current]];
loop=Append[loop,current];
];
loops=Append[loops,loop];
];
loops
];
PQMToLoops[differential_,generators_]:=Module[
{output,
pairs=Join[Position[differential/.{p->1,q->0},1],Position[differential/.{p->0,q->1},1]]
},
If[CheckIfLoopType[differential]===False,Print["Error: The input is not loop-type!";Abort[]]];
output=Drop[generators[[#]]&/@FindLoops[pairs][[All,All,1]],None,None,1]
];
(* loop to stringloop and back again *)
LoopToStringLoop[loop_]:=StringJoin[".",Riffle[loop[[All,1]],".",3],"."];
StringLoopToLoop[stringloop_]:={#,0,0}&/@StringPartition[StringReplace[stringloop,"."->""],1];
StringLoopToPQMRaw[stringloop_]:=LoopToPQM[StringLoopToLoop[stringloop]];
StringLoopToPQM[stringloop_]:=(#[[1]]+ToExpression[DiagonalMatrix[#[[2,All,2]]]])&@StringLoopToPQMRaw[stringloop];
ShowGraphFromStringLoops[stringloops__]:=TableForm[Transpose[Function[{stringloop},{ShowGraph[#1,#2,0,0,0]&@@LoopToPQM[StringLoopToLoop[stringloop]]}]/@{stringloops}]];



];

